Real-Time QP Solvers: A Concise Review and Practical Guide Towards Legged Robots

Quadratic programming (QP) underpins real-time robotics by enabling efficient, constrained optimization in state estimation, motion planning, and control. In legged locomotion and manipulation, essential modules like inverse dynamics, Model Predictive Control (MPC), and Whole-Body Control (WBC) are inherently QP-based, demanding reliable solutions amid tight timing, energy, and computational resources on embedded platforms. This paper presents a comprehensive analysis and benchmarking study of QP solvers for legged robotics. We begin by formulating the standard convex QP and classify solvers into principal algorithmic approaches: interior-point methods, active-set strategies, operator-splitting schemes, and augmented Lagrangian/proximal approaches, while also discussing solver code generation for fixed-structure QPs. Each solver is examined in terms of algorithmic structure, computational characteristics, and its ability to exploit problem structure and warm-starting. Performance is reviewed using publicly available benchmarks, with a focus on metrics such as computation time, constraint satisfaction, and robustness under perturbations. Unified comparison tables yield practical guidance for solver selection, underscoring trade-offs in speed, accuracy, and energy efficiency. Our findings emphasize the synergy between solvers, tasks, and hardware -- e.g., sparse structured IPMs for long-horizon MPC and dense active-set for high-frequency WBC to advance agile, autonomous legged systems, with emerging trends toward ill-conditioned, conic, and code-generated deployments.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Van-Nam Dinh

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/build_cpp_bench.sh <==
#!/usr/bin/env bash
# Compile the native C++ timing harness. Release flags are essential: an
# unoptimised build of these solvers is slower by more than an order of
# magnitude and the timings would be meaningless.
set -ex
ROOT="${CPP_ROOT:-$PWD/cpp}"
SRC="$ROOT/src"
HERE="$(cd "$(dirname "$0")" && pwd)"
g++ -O3 -DNDEBUG -march=native -std=c++17 \
    "$HERE/cpp_bench.cpp" \
    "$SRC/eiquadprog/src/eiquadprog-fast.cpp" \
    -I "$SRC/eigen" \
    -I "$SRC/qpmad/include" \
    -I "$SRC/eiquadprog/include" \
    -I "$ROOT/install/include" \
    -L "$ROOT/install/lib" \
    -lqpOASES \
    -o "$ROOT/cpp_bench"
echo "BUILD_OK"
"$ROOT/cpp_bench" 2>&1 | head -3 || true


==> anc/build_deps.sh <==
#!/usr/bin/env bash
# Fetch and build the C/C++ QP solvers that have no ready Python binding,
# entirely inside $CPP_ROOT (default ./cpp). Nothing is installed system-wide
# and no privileged access is used.
set -x
ROOT="${CPP_ROOT:-$PWD/cpp}"
PREFIX="$ROOT/install"
mkdir -p "$ROOT/src" "$PREFIX"
cd "$ROOT/src" || exit 1

# Pinned so that a later reader measures the same code we did. Update
# deliberately, not by accident.
clone () {
  if [ ! -d "$2" ]; then
    git clone "$1" "$2"
    if [ -n "$3" ]; then ( cd "$2" && git checkout --quiet "$3" ); fi
    ( cd "$2" && echo "$2 $(git rev-parse HEAD)" >> "$ROOT/versions.txt" )
  fi
}
: > "$ROOT/versions.txt" 2>/dev/null || true

clone https://gitlab.com/libeigen/eigen.git eigen "${EIGEN_REF:-}"
clone https://github.com/asherikov/qpmad.git qpmad "${QPMAD_REF:-}"
clone https://github.com/coin-or/qpOASES.git qpOASES "${QPOASES_REF:-}"
clone https://github.com/stack-of-tasks/eiquadprog.git eiquadprog "${EIQUADPROG_REF:-}"

ls "$ROOT/src/eigen/Eigen/Core" && echo "EIGEN_OK"
ls "$ROOT/src/qpmad/include/qpmad/solver.h" && echo "QPMAD_OK"

# ---- qpOASES: static library ----
cd "$ROOT/src/qpOASES" || exit 1
cmake -S . -B build -DCMAKE_BUILD_TYPE=Release \
      -DCMAKE_INSTALL_PREFIX="$PREFIX" -DBUILD_SHARED_LIBS=OFF
cmake --build build -j8 && cmake --install build || echo "FAILED:qpOASES"


echo "=== installed artifacts ==="
find "$PREFIX" -maxdepth 4 \( -name '*.a' -o -name '*.so*' -o -name '*.h' -o -name '*.hpp' \) | head -60


==> anc/cpp_bench.cpp <==
// Native C++ timing harness for the dense QP solvers that have no ready
// Python binding: qpOASES, qpmad and eiquadprog.
//
// It reads the plain-text instances written by export_problems.py, so the
// problems are bit-identical to the ones solved through Python, and reports
// the same statistics (median / p99 of the solve call only). Because nothing
// here crosses a language boundary, these numbers carry no binding overhead
// and are directly comparable to what a C++ control stack would see.
//
// Build: see build_cpp_bench.sh

#include <algorithm>
#include <chrono>
#include <cmath>
#include <fstream>
#include <iostream>
#include <limits>
#include <string>
#include <vector>

#include <Eigen/Dense>

#include <qpmad/solver.h>
#include <qpOASES.hpp>
#include "eiquadprog/eiquadprog-fast.hpp"

using Clock = std::chrono::steady_clock;
using Eigen::MatrixXd;
using Eigen::VectorXd;

struct Problem {
    std::string name;
    int n = 0, n_eq = 0, n_in = 0;
    MatrixXd P, A, G;
    VectorXd q, b, h;
};

static Problem load(const std::string& path) {
    std::ifstream f(path);
    if (!f) { std::cerr << "cannot open " << path << "\n"; std::exit(1); }
    Problem p;
    p.name = path.substr(path.find_last_of('/') + 1);
    p.name = p.name.substr(0, p.name.find_last_of('.'));
    f >> p.n >> p.n_eq >> p.n_in;
    auto rd = [&f](int rows, int cols) {
        MatrixXd M(rows, cols);
        for (int i = 0; i < rows; ++i)
            for (int j = 0; j < cols; ++j) f >> M(i, j);
        return M;
    };
    p.P = rd(p.n, p.n);
    p.q = rd(1, p.n).transpose();
    if (p.n_eq) { p.A = rd(p.n_eq, p.n); p.b = rd(1, p.n_eq).transpose(); }
    p.G = rd(p.n_in, p.n);
    p.h = rd(1, p.n_in).transpose();
    return p;
}

struct Stat { double median = -1, p99 = -1, min_ = -1; int ok = 0; double viol = -1; double obj = 0; };

static Stat summarise(std::vector<double> t, int ok, double viol, double obj) {
    Stat s; s.ok = ok; s.viol = viol; s.obj = obj;
    if (t.empty()) return s;
    std::sort(t.begin(), t.end());
    s.median = t[t.size() / 2];
    s.p99 = t[std::min(t.size() - 1, (size_t)std::llround(0.99 * (t.size() - 1)))];
    s.min_ = t.front();
    return s;
}

// violation of  G x <= h  and  A x = b, relative to the data scale
static double violation(const Problem& p, const VectorXd& x) {
    double v = (p.G * x - p.h).maxCoeff();
    v = std::max(0.0, v) / std::max(1.0, p.h.cwiseAbs().maxCoeff());
    if (p.n_eq) {
        double e = (p.A * x - p.b).cwiseAbs().maxCoeff() /
                   std::max(1.0, p.b.cwiseAbs().maxCoeff());
        v = std::max(v, e);
    }
    return v;
}

static double objective(const Problem& p, const VectorXd& x) {
    return 0.5 * x.dot(p.P * x) + p.q.dot(x);
}

// ---------------------------------------------------------------- qpmad
static Stat run_qpmad(const Problem& p, int reps) {
    const double INF = std::numeric_limits<double>::infinity();
    const int m = p.n_eq + p.n_in;
    MatrixXd A(m, p.n);
    VectorXd lbA(m), ubA(m);
    if (p.n_eq) { A.topRows(p.n_eq) = p.A; lbA.head(p.n_eq) = p.b; ubA.head(p.n_eq) = p.b; }
    A.bottomRows(p.n_in) = p.G;
    lbA.tail(p.n_in).setConstant(-INF);
    ubA.tail(p.n_in) = p.h;

    std::vector<double> ts;
    VectorXd x;
    int ok = 0;
    for (int r = 0; r < reps + 3; ++r) {
        MatrixXd H = p.P;          // qpmad factorises H in place
        VectorXd g = p.q;
        qpmad::Solver solver;
        auto t0 = Clock::now();
        auto st = solver.solve(x, H, g, A, lbA, ubA);
        double dt = std::chrono::duration<double, std::milli>(Clock::now() - t0).count();
        if (r >= 3) { ts.push_back(dt); if (st == qpmad::Solver::OK) ++ok; }
    }
    return summarise(ts, ok, violation(p, x), objective(p, x));
}

// ------------------------------------------------------------ eiquadprog
static Stat run_eiquadprog(const Problem& p, int reps) {
    // solves min .5 x'Qx + c'x  s.t.  Aeq x + beq = 0,  Cin x + din >= 0
    MatrixXd Aeq = p.n_eq ? p.A : MatrixXd(0, p.n);
    VectorXd beq = p.n_eq ? VectorXd(-p.b) : VectorXd(0);
    MatrixXd Cin = -p.G;
    VectorXd din = p.h;

    std::vector<double> ts;
    VectorXd x(p.n);
    int ok = 0;
    for (int r = 0; r < reps + 3; ++r) {
        eiquadprog::solvers::EiquadprogFast qp;
        qp.reset(p.n, Aeq.rows(), Cin.rows());
        MatrixXd Q = p.P;
        VectorXd c = p.q;
        auto t0 = Clock::now();
        auto st = qp.solve_quadprog(Q, c, Aeq, beq, Cin, din, x);
        double dt = std::chrono::duration<double, std::milli>(Clock::now() - t0).count();
        if (r >= 3) {
            ts.push_back(dt);
            if (st == eiquadprog::solvers::EIQUADPROG_FAST_OPTIMAL) ++ok;
        }
    }
    return summarise(ts, ok, violation(p, x), objective(p, x));
}

// --------------------------------------------------------------- qpOASES
// cold: a fresh QProblem per solve (comparable to every other cold number)
static Stat run_qpoases(const Problem& p, int reps, bool hotstart, Stat* hot,
                        bool mpc_preset) {
    using namespace qpOASES;
    const int m = p.n_eq + p.n_in;
    Eigen::Matrix<double, Eigen::Dynamic, Eigen::Dynamic, Eigen::RowMajor>
        Hr = p.P, Ar(m, p.n);
    if (p.n_eq) Ar.topRows(p.n_eq) = p.A;
    Ar.bottomRows(p.n_in) = p.G;
    VectorXd lbA(m), ubA(m);
    if (p.n_eq) { lbA.head(p.n_eq) = p.b; ubA.head(p.n_eq) = p.b; }
    lbA.tail(p.n_in).setConstant(-INFTY);
    ubA.tail(p.n_in) = p.h;

    Options opt;
    if (mpc_preset) opt.setToMPC();   // the preset qpOASES ships for MPC
    opt.printLevel = PL_NONE;
    std::vector<double> ts;
    VectorXd x(p.n);
    int ok = 0;
    for (int r = 0; r < reps + 3; ++r) {
        QProblem qp(p.n, m);
        qp.setOptions(opt);
        int_t nWSR = 10000;
        auto t0 = Clock::now();
        returnValue rv = qp.init(Hr.data(), p.q.data(), Ar.data(),
                                 nullptr, nullptr, lbA.data(), ubA.data(), nWSR);
        double dt = std::chrono::duration<double, std::milli>(Clock::now() - t0).count();
        if (rv == SUCCESSFUL_RETURN) qp.getPrimalSolution(x.data());
        if (r >= 3) { ts.push_back(dt); if (rv == SUCCESSFUL_RETURN) ++ok; }
    }
    Stat cold = summarise(ts, ok, violation(p, x), objective(p, x));

    if (hotstart && hot) {
        // the parametric warm start qpOASES is known for: keep the object,
        // perturb the linear term, re-solve with hotstart()
        QProblem qp(p.n, m);
        qp.setOptions(opt);
        int_t nWSR = 10000;
        qp.init(Hr.data(), p.q.data(), Ar.data(), nullptr, nullptr,
                lbA.data(), ubA.data(), nWSR);
        std::vector<double> th;
        int okh = 0;
        VectorXd g = p.q;
        for (int r = 0; r < reps + 3; ++r) {
            for (int i = 0; i < p.n; ++i)
                g[i] = p.q[i] * (1.0 + 1e-3 * std::sin(0.1 * r + i));
            nWSR = 10000;
            auto t0 = Clock::now();
            returnValue rv = qp.hotstart(g.data(), nullptr, nullptr,
                                         lbA.data(), ubA.data(), nWSR);
            double dt = std::chrono::duration<double, std::milli>(Clock::now() - t0).count();
            if (r >= 3) { th.push_back(dt); if (rv == SUCCESSFUL_RETURN) ++okh; }
        }
        qp.getPrimalSolution(x.data());
        *hot = summarise(th, okh, violation(p, x), objective(p, x));
    }
    return cold;
}

static void emit(const std::string& inst, const std::string& solver, const Stat& s,
                 bool& first) {
    if (!first) std::cout << ",\n";
    first = false;
    std::cout << "  {\"instance\": \"" << inst << "\", \"solver\": \"" << solver
              << "\", \"median_ms\": " << s.median
              << ", \"p99_ms\": " << s.p99
              << ", \"min_ms\": " << s.min_
              << ", \"n_ok\": " << s.ok
              << ", \"rel_violation\": " << s.viol
              << ", \"objective\": " << s.obj << "}";
}

int main(int argc, char** argv) {
    if (argc < 3) {
        std::cerr << "usage: cpp_bench <reps> <file1.txt> [file2.txt ...]\n";
        return 1;
    }
    const int reps = std::stoi(argv[1]);
    std::cout.precision(10);
    std::cout << "[\n";
    bool first = true;
    for (int i = 2; i < argc; ++i) {
        Problem p = load(argv[i]);
        std::cerr << "-- " << p.name << " n=" << p.n
                  << " n_eq=" << p.n_eq << " n_in=" << p.n_in << "\n";
        emit(p.name, "qpmad", run_qpmad(p, reps), first);
        emit(p.name, "eiquadprog", run_eiquadprog(p, reps), first);
        Stat hot_def, hot_mpc;
        emit(p.name, "qpOASES", run_qpoases(p, reps, true, &hot_def, false), first);
        emit(p.name, "qpOASES_hotstart", hot_def, first);
        emit(p.name, "qpOASES_mpc", run_qpoases(p, reps, true, &hot_mpc, true), first);
        emit(p.name, "qpOASES_mpc_hotstart", hot_mpc, first);
    }
    std::cout << "\n]\n";
    return 0;
}


==> anc/cpp_results.json <==
[
  {"instance": "srbd_mpc_condensed_N10", "solver": "qpmad", "median_ms": 0.2601, "p99_ms": 0.290584, "min_ms": 0.242041, "n_ok": 100, "rel_violation": 2.220446049e-18, "objective": -26.4480967},
  {"instance": "srbd_mpc_condensed_N10", "solver": "eiquadprog", "median_ms": 0.186772, "p99_ms": 0.215984, "min_ms": 0.171603, "n_ok": 100, "rel_violation": 1.941007677e-17, "objective": -26.4480967},
  {"instance": "srbd_mpc_condensed_N10", "solver": "qpOASES", "median_ms": 80.683286, "p99_ms": 125.030929, "min_ms": 63.019842, "n_ok": 100, "rel_violation": 1.646508376e-18, "objective": -26.4480967},
  {"instance": "srbd_mpc_condensed_N10", "solver": "qpOASES_hotstart", "median_ms": 0.055723, "p99_ms": 0.224053, "min_ms": 0.053679, "n_ok": 100, "rel_violation": 4.440892099e-19, "objective": -26.44738387},
  {"instance": "srbd_mpc_condensed_N10", "solver": "qpOASES_mpc", "median_ms": 0.771761, "p99_ms": 0.866215, "min_ms": 0.740853, "n_ok": 100, "rel_violation": 9.649614441e-15, "objective": -26.4480967},
  {"instance": "srbd_mpc_condensed_N10", "solver": "qpOASES_mpc_hotstart", "median_ms": 0.043981, "p99_ms": 0.122277, "min_ms": 0.04252, "n_ok": 100, "rel_violation": 9.651390798e-15, "objective": -26.44738387},
  {"instance": "srbd_mpc_condensed_N20", "solver": "qpmad", "median_ms": 1.147342, "p99_ms": 1.208292, "min_ms": 1.097935, "n_ok": 100, "rel_violation": 1.927347171e-17, "objective": -431.9257079},
  {"instance": "srbd_mpc_condensed_N20", "solver": "eiquadprog", "median_ms": 0.91754, "p99_ms": 0.976366, "min_ms": 0.87717, "n_ok": 100, "rel_violation": 5.941913628e-17, "objective": -431.9257079},
  {"instance": "srbd_mpc_condensed_N20", "solver": "qpOASES", "median_ms": 490.783558, "p99_ms": 1123.357184, "min_ms": 475.504221, "n_ok": 100, "rel_violation": 1.066089693e-18, "objective": -431.9257079},
  {"instance": "srbd_mpc_condensed_N20", "solver": "qpOASES_hotstart", "median_ms": 1.014965, "p99_ms": 2.366136, "min_ms": 0.183206, "n_ok": 100, "rel_violation": 6.515734951e-18, "objective": -431.8121018},
  {"instance": "srbd_mpc_condensed_N20", "solver": "qpOASES_mpc", "median_ms": 3.442219, "p99_ms": 3.530942, "min_ms": 3.400148, "n_ok": 100, "rel_violation": 5.574207762e-15, "objective": -431.9257079},
  {"instance": "srbd_mpc_condensed_N20", "solver": "qpOASES_mpc_hotstart", "median_ms": 0.563592, "p99_ms": 1.08163, "min_ms": 0.145137, "n_ok": 100, "rel_violation": 1.186339915e-15, "objective": -431.8121018},
  {"instance": "srbd_mpc_condensed_N30", "solver": "qpmad", "median_ms": 2.587525, "p99_ms": 2.629099, "min_ms": 2.538592, "n_ok": 100, "rel_violation": 1.465494393e-17, "objective": -2754.110348},
  {"instance": "srbd_mpc_condensed_N30", "solver": "eiquadprog", "median_ms": 2.28753, "p99_ms": 2.338556, "min_ms": 2.237558, "n_ok": 100, "rel_violation": 4.130029652e-17, "objective": -2754.110348},
  {"instance": "srbd_mpc_condensed_N30", "solver": "qpOASES", "median_ms": 1638.680208, "p99_ms": 1858.590433, "min_ms": 1618.953115, "n_ok": 100, "rel_violation": 4.440892099e-19, "objective": -2754.110348},
  {"instance": "srbd_mpc_condensed_N30", "solver": "qpOASES_hotstart", "median_ms": 13.596184, "p99_ms": 22.993554, "min_ms": 7.185612, "n_ok": 100, "rel_violation": 4.45270605e-18, "objective": -2753.128408},
  {"instance": "srbd_mpc_condensed_N30", "solver": "qpOASES_mpc", "median_ms": 9.173639, "p99_ms": 9.429692, "min_ms": 9.038283, "n_ok": 100, "rel_violation": 3.879563337e-15, "objective": -2754.110348},
  {"instance": "srbd_mpc_condensed_N30", "solver": "qpOASES_mpc_hotstart", "median_ms": 5.599493, "p99_ms": 8.96479, "min_ms": 2.505625, "n_ok": 100, "rel_violation": 6.626699189e-16, "objective": -2753.128408},
  {"instance": "srbd_mpc_condensed_N40", "solver": "qpmad", "median_ms": 5.228541, "p99_ms": 5.358425, "min_ms": 5.175114, "n_ok": 100, "rel_violation": 3.810285421e-17, "objective": -10862.1018},
  {"instance": "srbd_mpc_condensed_N40", "solver": "eiquadprog", "median_ms": 4.71416, "p99_ms": 4.884061, "min_ms": 4.678711, "n_ok": 100, "rel_violation": 1.394440119e-17, "objective": -10862.1018},
  {"instance": "srbd_mpc_condensed_N40", "solver": "qpOASES", "median_ms": 4563.884293, "p99_ms": 7088.056713, "min_ms": 4398.236027, "n_ok": 100, "rel_violation": 3.161708076e-18, "objective": -10862.1018},
  {"instance": "srbd_mpc_condensed_N40", "solver": "qpOASES_hotstart", "median_ms": 83.063003, "p99_ms": 118.882933, "min_ms": 44.640389, "n_ok": 100, "rel_violation": 2.131628207e-17, "objective": -10859.27857},
  {"instance": "srbd_mpc_condensed_N40", "solver": "qpOASES_mpc", "median_ms": 19.980769, "p99_ms": 20.572672, "min_ms": 19.744683, "n_ok": 100, "rel_violation": 7.650768907e-15, "objective": -10862.1018},
  {"instance": "srbd_mpc_condensed_N40", "solver": "qpOASES_mpc_hotstart", "median_ms": 23.909729, "p99_ms": 33.816058, "min_ms": 14.41038, "n_ok": 100, "rel_violation": 9.404921286e-16, "objective": -10859.27857},
  {"instance": "wbc_id", "solver": "qpmad", "median_ms": 0.023012, "p99_ms": 0.025866, "min_ms": 0.022869, "n_ok": 100, "rel_violation": 1.298797244e-14, "objective": -5.766494027},
  {"instance": "wbc_id", "solver": "eiquadprog", "median_ms": 0.028251, "p99_ms": 0.029868, "min_ms": 0.028122, "n_ok": 100, "rel_violation": 9.453388511e-14, "objective": -5.766494027},
  {"instance": "wbc_id", "solver": "qpOASES", "median_ms": 1.794898, "p99_ms": 1.863228, "min_ms": 1.73694, "n_ok": 100, "rel_violation": 1.484339707e-15, "objective": -5.766494027},
  {"instance": "wbc_id", "solver": "qpOASES_hotstart", "median_ms": 0.004242, "p99_ms": 0.005331, "min_ms": 0.004167, "n_ok": 100, "rel_violation": 1.484339707e-15, "objective": -5.766494027},
  {"instance": "wbc_id", "solver": "qpOASES_mpc", "median_ms": 0.18618, "p99_ms": 0.209061, "min_ms": 0.17746, "n_ok": 100, "rel_violation": 8.349410854e-15, "objective": -5.766494027},
  {"instance": "wbc_id", "solver": "qpOASES_mpc_hotstart", "median_ms": 0.002607, "p99_ms": 0.003366, "min_ms": 0.002451, "n_ok": 100, "rel_violation": 8.349410854e-15, "objective": -5.766494027}
]


==> anc/export_problems.py <==
"""Export the benchmark instances to plain-text files for the C++ harness.

The C++ solvers (qpOASES, qpmad, eiquadprog) are dense methods, so we export
the dense problems: the condensed MPC instances and the WBC instance. Format:

    n n_eq n_in
    P   (n*n, row-major)
    q   (n)
    A   (n_eq*n, row-major; omitted when n_eq == 0)
    b   (n_eq)
    G   (n_in*n, row-major)
    h   (n_in)

All in ASCII with 17 significant digits, which round-trips an IEEE double
exactly, so the C++ side solves bit-identical problems to the Python side.
"""

import argparse
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import problems  # noqa: E402


def dump(path, d):
    P = d["P_dense"]
    G = d["G_dense"]
    A = d.get("A_dense")
    q = d["q"]
    h = d["h"]
    b = d["b"] if A is not None else np.zeros(0)
    n = P.shape[0]
    n_eq = 0 if A is None else A.shape[0]
    n_in = G.shape[0]
    with open(path, "w") as f:
        f.write(f"{n} {n_eq} {n_in}\n")
        for M in (P,):
            np.savetxt(f, M.reshape(1, -1), fmt="%.17g")
        np.savetxt(f, q.reshape(1, -1), fmt="%.17g")
        if n_eq:
            np.savetxt(f, A.reshape(1, -1), fmt="%.17g")
            np.savetxt(f, b.reshape(1, -1), fmt="%.17g")
        np.savetxt(f, G.reshape(1, -1), fmt="%.17g")
        np.savetxt(f, h.reshape(1, -1), fmt="%.17g")
    return dict(name=os.path.basename(path), n=n, n_eq=n_eq, n_in=n_in)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--outdir", default="problems_txt")
    a = ap.parse_args()
    os.makedirs(a.outdir, exist_ok=True)

    index = []
    for N in (10, 20, 30, 40):
        d = problems.srbd_mpc(horizon=N, form="condensed", seed=0)
        index.append(dump(os.path.join(a.outdir,
                                       f"srbd_mpc_condensed_N{N}.txt"), d))
    d = problems.wbc_id(seed=0)
    index.append(dump(os.path.join(a.outdir, "wbc_id.txt"), d))

    for row in index:
        print(row)


if __name__ == "__main__":
    main()


==> anc/gpu_floor.json <==
{
  "status": "ok",
  "gpu": "NVIDIA GeForce RTX 4050 Laptop GPU",
  "cupy": "14.2.0",
  "runtime_version": 13020,
  "kernel_launch": {
    "median_ms": 0.010017000022344291,
    "p99_ms": 0.015874000382609665,
    "min_ms": 0.009195999155053869
  },
  "roundtrip_wbc_data": {
    "median_ms": 0.0269009979092516,
    "p99_ms": 0.04546300260699354,
    "min_ms": 0.023927997972350568
  },
  "roundtrip_bytes": 23808,
  "cholesky_30x30_gpu": {
    "median_ms": 0.04990949855709914,
    "p99_ms": 0.07189999814727344,
    "min_ms": 0.0476120003440883
  },
  "cholesky_30x30_cpu": {
    "median_ms": 0.0056250028137583286,
    "min_ms": 0.005278998287394643
  },
  "batched_cholesky": {
    "1": {
      "total_ms": 0.071569000283489,
      "per_problem_ms": 0.071569000283489,
      "cpu_serial_ms": 0.0056250028137583286,
      "speedup_vs_cpu_serial": 0.07859552028779727
    },
    "8": {
      "total_ms": 0.07186299990280531,
      "per_problem_ms": 0.008982874987850664,
      "cpu_serial_ms": 0.04500002251006663,
      "speedup_vs_cpu_serial": 0.6261918173598255
    },
    "64": {
      "total_ms": 0.09141400187218096,
      "per_problem_ms": 0.0014283437792528275,
      "cpu_serial_ms": 0.360000180080533,
      "speedup_vs_cpu_serial": 3.9381295283834192
    },
    "512": {
      "total_ms": 0.3179915001965128,
      "per_problem_ms": 0.000621077148821314,
      "cpu_serial_ms": 2.880001440644264,
      "speedup_vs_cpu_serial": 9.056850383939436
    },
    "4096": {
      "total_ms": 2.770784998574527,
      "per_problem_ms": 0.0006764611812926091,
      "cpu_serial_ms": 23.040011525154114,
      "speedup_vs_cpu_serial": 8.31533718314752
    }
  }
}


==> anc/gpu_floor.py <==
"""Measure the fixed cost of using a GPU at all, for problems of our size.

A WBC QP here solves in about 0.023 ms on one CPU core. Before asking whether
a GPU solver would be faster, it is worth knowing what a GPU round trip costs
before any arithmetic happens. We measure three floors:

  * kernel launch + synchronize, on a trivially small array;
  * host -> device -> host transfer of the WBC problem data;
  * a dense 30x30 matrix factorization on the GPU, the smallest useful
    linear-algebra step inside a QP iteration.

None of these is a QP solve. They are measured through CuPy, so they include
Python dispatch and a fresh device allocation per call: a compiled CUDA solver
with pinned memory and a persistent stream would pay less. They are therefore
an UPPER bound on the device's fixed cost, not a lower one. That cuts against
the conclusion drawn from them, not for it: a native implementation would pay
less than this, so the margin between the round trip and the CPU solve would
shrink. The CPU Cholesky baseline is likewise a numpy call, a large share of
which is dispatch rather than arithmetic, which inflates the batch crossover
in the GPU's favour. Both caveats are stated in the paper.
"""

import json
import statistics
import sys
import time

import numpy as np

try:
    import cupy as cp
except Exception as exc:  # pragma: no cover
    print(json.dumps({"status": "cupy_unavailable", "error": str(exc)}))
    sys.exit(0)


def timeit(fn, reps=2000, warmup=200):
    for _ in range(warmup):
        fn()
    cp.cuda.runtime.deviceSynchronize()
    ts = []
    for _ in range(reps):
        t0 = time.perf_counter()
        fn()
        cp.cuda.runtime.deviceSynchronize()
        ts.append((time.perf_counter() - t0) * 1e3)
    ts.sort()
    return dict(median_ms=statistics.median(ts),
                p99_ms=ts[min(len(ts) - 1, int(0.99 * (len(ts) - 1)))],
                min_ms=ts[0])


def main():
    dev = cp.cuda.Device()
    props = cp.cuda.runtime.getDeviceProperties(dev.id)
    out = {"status": "ok",
           "gpu": props["name"].decode(),
           "cupy": cp.__version__,
           "runtime_version": cp.cuda.runtime.runtimeGetVersion()}

    # --- 1. bare kernel launch + sync -----------------------------------
    tiny = cp.ones(8, dtype=cp.float64)
    out["kernel_launch"] = timeit(lambda: tiny * 2.0)

    # --- 2. round trip of the WBC problem data --------------------------
    # n = 30, n_eq = 18, n_in = 48  ->  P, A, G, and the vectors
    nbytes = (30 * 30 + 18 * 30 + 48 * 30 + 30 + 18 + 48) * 8
    host = np.ones(nbytes // 8, dtype=np.float64)

    def roundtrip():
        d = cp.asarray(host)
        _ = cp.asnumpy(d)

    out["roundtrip_wbc_data"] = timeit(roundtrip, reps=1000, warmup=100)
    out["roundtrip_bytes"] = nbytes

    # --- 3. the smallest useful linear algebra inside a QP iteration ----
    A = np.eye(30) * 3.0 + np.random.default_rng(0).normal(0, 0.01, (30, 30))
    A = A @ A.T
    dA = cp.asarray(A)
    out["cholesky_30x30_gpu"] = timeit(lambda: cp.linalg.cholesky(dA),
                                       reps=1000, warmup=100)

    # the same factorization on the CPU, for scale
    ts = []
    for _ in range(2000):
        t0 = time.perf_counter()
        np.linalg.cholesky(A)
        ts.append((time.perf_counter() - t0) * 1e3)
    ts.sort()
    out["cholesky_30x30_cpu"] = dict(median_ms=statistics.median(ts),
                                     min_ms=ts[0])

    # --- 4. where the GPU does start to pay: batched factorizations -----
    batch = {}
    for B in (1, 8, 64, 512, 4096):
        stack = cp.asarray(np.repeat(A[None, :, :], B, axis=0))
        r = timeit(lambda: cp.linalg.cholesky(stack), reps=200, warmup=50)
        cpu_each = out["cholesky_30x30_cpu"]["median_ms"]
        batch[str(B)] = dict(total_ms=r["median_ms"],
                             per_problem_ms=r["median_ms"] / B,
                             cpu_serial_ms=cpu_each * B,
                             speedup_vs_cpu_serial=(cpu_each * B) / r["median_ms"])
        del stack
        cp.get_default_memory_pool().free_all_blocks()
    out["batched_cholesky"] = batch

    print(json.dumps(out, indent=2))


if __name__ == "__main__":
    main()


==> anc/make_figures.py <==
"""The analysis figures of Sect. 5, generated from the measured JSON files.

Four figures, each answering one question a practitioner actually asks:

  fig_pareto.png   -- what does speed cost in accuracy?
  fig_budget.png   -- which solvers fit inside a 1 kHz / 100 Hz loop?
  fig_defaults.png -- how much is left on the table by defaults and by
                      warm-starting through the wrong interface?
  fig_crossover.png-- at which horizon does condensing stop paying?

Solvers are colored by algorithm family throughout, because the family is
what explains the clustering in every one of them.
"""

import argparse
import json
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402

PRETTY = {"clarabel": "Clarabel", "cvxopt": "CVXOPT", "daqp": "DAQP",
          "ecos": "ECOS", "highs": "HiGHS", "osqp": "OSQP", "piqp": "PIQP",
          "proxqp": "ProxQP", "qpalm": "QPALM", "quadprog": "quadprog",
          "scs": "SCS", "qpmad": "qpmad", "eiquadprog": "eiquadprog",
          "qpOASES": "qpOASES"}

# algorithm family -> color. One palette for the whole paper.
FAM = {"daqp": "AS", "quadprog": "AS", "qpmad": "AS", "eiquadprog": "AS",
       "qpOASES": "AS",
       "piqp": "IP", "clarabel": "IP", "ecos": "IP", "cvxopt": "IP",
       "highs": "IP",
       "osqp": "OS", "scs": "OS",
       "proxqp": "AL", "qpalm": "AL"}
CFAM = {"AS": "#1f6fb4", "IP": "#e07b16", "OS": "#2e9e4f", "AL": "#8e44ad"}
FAMNAME = {"AS": "active set", "IP": "interior point",
           "OS": "operator splitting", "AL": "augmented Lagrangian"}
EPS = 2.220446049250313e-16


def famcolor(s):
    return CFAM[FAM[s]]


def family_legend(ax, **kw):
    from matplotlib.lines import Line2D
    h = [Line2D([], [], marker="o", ls="", color=CFAM[f], label=FAMNAME[f])
         for f in ("AS", "IP", "OS", "AL")]
    ax.legend(handles=h, **kw)


# --------------------------------------------------------------------------
def fig_pareto(res, outdir):
    """Solve time against the constraint violation actually attained."""
    panels = [("wbc_id", "Whole-body inverse dynamics  ($n=30$)"),
              ("srbd_mpc_sparse_N40", "Sparse MPC, $N=40$  ($n=1000$)")]
    fig, axes = plt.subplots(1, 2, figsize=(9.6, 4.1))
    for ax, (key, title) in zip(axes, panels):
        rows = res["instances"][key]["rows"]
        pts = []
        for s, r in rows.items():
            if r.get("status") != "ok":
                continue
            v = r.get("rel_ineq_violation")
            if v is None:
                continue
            v = max(v, EPS / 4)          # plot exact zeros at the floor
            t = r["median_ms"]
            pts.append((v, t, s))
        # place labels alternately above / below to limit collisions
        pts.sort(key=lambda z: z[1])
        for i, (v, t, s) in enumerate(pts):
            ax.scatter(v, t, s=58, color=famcolor(s), zorder=3,
                       edgecolor="white", linewidth=0.8)
            dy = 9 if i % 2 == 0 else -13
            ax.annotate(PRETTY[s], (v, t), textcoords="offset points",
                        xytext=(8, dy), fontsize=7.5, color="#333333",
                        zorder=4)
        ax.set_xscale("log")
        ax.set_yscale("log")
        ax.set_xlabel("relative constraint violation attained")
        ax.set_title(title, fontsize=9.5)
        ax.grid(True, which="major", ls=":", lw=0.5, alpha=0.6)
        ax.axvline(1e-6, color="#b03030", lw=1.0, ls="--", alpha=0.8)
        ax.set_xlim(2e-18, 3e-1)
        lo, hi = ax.get_ylim()
        ax.set_ylim(lo * 0.72, hi * 1.9)
    axes[0].set_ylabel("median solve time (ms)")
    axes[0].text(1.5e-6, axes[0].get_ylim()[1] * 0.55,
                 "looser than $10^{-6}$ $\\rightarrow$", fontsize=7,
                 color="#b03030")
    family_legend(axes[1], fontsize=7.5, loc="upper right", frameon=True,
                  framealpha=0.95)
    fig.suptitle("A loose tolerance buys nothing here: on both problems the "
                 "fastest solver is also an exact one",
                 fontsize=10.5, y=0.99)
    fig.tight_layout(rect=(0, 0, 1, 0.94))
    fig.savefig(os.path.join(outdir, "fig_pareto.png"), dpi=220)
    plt.close(fig)


# --------------------------------------------------------------------------
def fig_budget(res, cpp, outdir):
    """p99 solve time against real-time budgets, for the WBC problem."""
    rows = []
    for s, r in res["instances"]["wbc_id"]["rows"].items():
        if r.get("status") == "ok":
            rows.append((PRETTY[s], r["p99_ms"], famcolor(s), "Python"))
    idx = {r["solver"]: r for r in cpp if r["instance"] == "wbc_id"}
    for key, label in (("qpmad", "qpmad"), ("eiquadprog", "eiquadprog"),
                       ("qpOASES_mpc", "qpOASES (MPC preset)")):
        if key in idx:
            rows.append((label + "  [C++]", idx[key]["p99_ms"],
                         CFAM["AS"], "C++"))
    rows.sort(key=lambda r: r[1])

    fig, ax = plt.subplots(figsize=(8.2, 4.4))
    y = np.arange(len(rows))
    bars = ax.barh(y, [r[1] for r in rows],
                   color=[r[2] for r in rows],
                   alpha=[0.95 if r[3] == "C++" else 0.62 for r in rows][0]
                   if False else None, zorder=3)
    for b, r in zip(bars, rows):
        b.set_alpha(1.0 if r[3] == "C++" else 0.55)
        b.set_edgecolor(r[2])
        b.set_linewidth(1.1)
    ax.set_yticks(y)
    ax.set_yticklabels([r[0] for r in rows], fontsize=8.5)
    ax.invert_yaxis()
    ax.set_xscale("log")
    ax.set_xlabel("99th-percentile solve time (ms) — the number that sizes a "
                  "control loop")
    for xv, lab, col in ((1.0, "1 kHz budget", "#b03030"),
                         (10.0, "100 Hz budget", "#777777")):
        ax.axvline(xv, color=col, lw=1.4, ls="--", zorder=2)
        ax.text(xv, -1.25, lab, color=col, fontsize=8.5, ha="center",
                va="bottom", fontweight="bold")
    for b, r in zip(bars, rows):
        ax.text(r[1] * 1.12, b.get_y() + b.get_height() / 2,
                f"{r[1]:.3f}" if r[1] < 1 else f"{r[1]:.2f}",
                va="center", fontsize=7.5, color="#333333")
    ax.set_xlim(1e-3, 60)
    ax.set_ylim(len(rows) - 0.3, -1.4)
    ax.grid(True, axis="x", which="both", ls=":", lw=0.5, alpha=0.6)
    family_legend(ax, fontsize=8, loc="upper right", frameon=True,
                  framealpha=0.97, bbox_to_anchor=(0.995, 0.46))
    ax.set_title("Every solver fits a 100 Hz loop; the 1 kHz line is where "
                 "the field thins out\n(solid = native C++, faded = through "
                 "the Python binding)", fontsize=10)
    fig.tight_layout()
    fig.savefig(os.path.join(outdir, "fig_budget.png"), dpi=220)
    plt.close(fig)


# --------------------------------------------------------------------------
def fig_defaults(res, cpp, wsctl, outdir):
    """Two ways to lose an order of magnitude without changing solver."""
    fig, axes = plt.subplots(1, 2, figsize=(9.8, 4.0))

    # --- (a) qpOASES: defaults vs its own MPC preset vs hot start
    ax = axes[0]
    Ns = [10, 20, 30, 40]
    idx = {}
    for r in cpp:
        idx.setdefault(r["solver"], {})[r["instance"]] = r["median_ms"]
    series = [("qpOASES", "default options", "#c0392b", "o", "-"),
              ("qpOASES_mpc", "setToMPC() preset", "#e07b16", "s", "-"),
              ("qpOASES_mpc_hotstart", "setToMPC() + hot start",
               "#1f6fb4", "^", "-")]
    for key, lab, col, mk, ls in series:
        ys = [idx[key][f"srbd_mpc_condensed_N{n}"] for n in Ns]
        ax.plot(Ns, ys, marker=mk, ls=ls, color=col, lw=1.8, ms=5, label=lab)
    ax.set_yscale("log")
    ax.set_xticks(Ns)
    ax.set_xlabel("prediction horizon $N$")
    ax.set_ylabel("median solve time (ms)")
    ax.axhline(30.0, color="#777777", ls="--", lw=1.2)
    ax.text(10.2, 34, "30 ms control period", fontsize=7.5, color="#777777")
    ax.grid(True, which="both", ls=":", lw=0.5, alpha=0.6)
    ax.legend(fontsize=8, loc="lower right")
    r40 = idx["qpOASES"]["srbd_mpc_condensed_N40"]
    m40 = idx["qpOASES_mpc"]["srbd_mpc_condensed_N40"]
    ax.annotate("", xy=(40, m40), xytext=(40, r40),
                arrowprops=dict(arrowstyle="<->", color="#333333", lw=1.2))
    ax.text(36.5, np.sqrt(r40 * m40), f"{r40 / m40:.0f}$\\times$",
            fontsize=10, color="#333333", ha="right", fontweight="bold")
    ax.set_title("(a) One solver, one problem, three option sets",
                 fontsize=9.5)

    # --- (b) the warm-start decomposition, from warmstart_controlled.json
    ax = axes[1]
    sweep = wsctl["sweep"]
    rep = min(sweep, key=lambda e: abs(
        e["perturbation"]["median_rel_step"] - 0.004))
    floor = wsctl.get("drift_floor") or 1.0
    key = {"DAQP": "daqp", "ProxQP": "proxqp",
           "OSQP": "osqp", "PIQP": "piqp"}

    names, setup, warm, cols = [], [], [], []
    for n in ("DAQP", "ProxQP", "OSQP", "PIQP"):
        r = rep["results"].get(n)
        if not r or "error" in r:
            continue
        names.append(n)
        setup.append(r.get("setup_reuse") or np.nan)
        warm.append(r.get("warm_start") or np.nan)
        cols.append(famcolor(key[n]))

    x = np.arange(len(names))
    w = 0.36
    floor_patch = ax.axhspan(
        1.0 / floor, floor, color="#dcdcdc", zorder=1, lw=0,
        label=f"within the {floor:.2f}$\\times$ harness noise floor")
    ax.bar(x - w / 2, setup, w, color=cols, edgecolor="white",
           label="setup reuse (cold/reset)", zorder=3)
    ax.bar(x + w / 2, warm, w, color=cols, edgecolor="white", hatch="///",
           alpha=0.5, label="warm start (reset/warm)", zorder=3)

    for xi, v in zip(x, setup):
        if v == v:
            ax.text(xi - w / 2, v * 1.16,
                    (f"{v:.0f}$\\times$" if v >= 10 else f"{v:.2f}$\\times$"),
                    ha="center", fontsize=8, fontweight="bold", zorder=5)
    for xi, v, n in zip(x, warm, names):
        if v == v:
            ax.text(xi + w / 2, v * 1.16, f"{v:.2f}$\\times$", ha="center",
                    fontsize=8, fontweight="bold", zorder=5)
        else:
            ax.text(xi + w / 2, 1.02, "none\noffered", ha="center",
                    va="bottom", fontsize=6.8, color="#777777", zorder=5)

    # what OSQP's default termination-check interval hides
    probe = rep.get("osqp_check_termination") or {}
    if "1" in probe and "OSQP" in names:
        xo = names.index("OSQP")
        v = probe["1"]["warm_start"]
        ax.plot([xo, xo + w], [v, v], color="#c0392b", lw=1.8,
                ls=(0, (4, 2)), zorder=6, solid_capstyle="butt")
        ax.annotate(f"{v:.1f}$\\times$ with the termination\n"
                    "check interval set to 1",
                    xy=(xo + w / 2, v), xytext=(xo + 0.1, v * 2.6),
                    fontsize=6.8, color="#c0392b", ha="center", zorder=6,
                    arrowprops=dict(arrowstyle="->", color="#c0392b", lw=1.0))

    ax.axhline(1.0, color="#333333", lw=1.0, zorder=2)
    ax.set_yscale("log")
    ax.set_xticks(x)
    ax.set_xticklabels(names, fontsize=8.5)
    ax.set_xlim(-0.6, len(names) - 0.4)
    ax.set_ylabel("speed-up ($\\times$)")
    ax.set_ylim(0.62, 200)
    ax.grid(True, axis="y", which="major", ls=":", lw=0.5, alpha=0.5)
    ax.legend(fontsize=7.2, loc="upper left", framealpha=0.95)
    ax.set_title("(b) Keeping the object, and warm starting, separated",
                 fontsize=9.5)

    fig.suptitle("Two configuration choices worth orders of magnitude",
                 fontsize=10.5, y=0.995)
    fig.tight_layout(rect=(0, 0, 1, 0.945))
    fig.savefig(os.path.join(outdir, "fig_defaults.png"), dpi=220)
    plt.close(fig)


# --------------------------------------------------------------------------
def fig_crossover(res, outdir):
    """Best condensed time divided by best sparse time, against horizon."""
    Ns = [10, 20, 30, 40]
    ratio, best_s, best_c = [], [], []
    for n in Ns:
        sp = res["instances"][f"srbd_mpc_sparse_N{n}"]["rows"]
        cd = res["instances"][f"srbd_mpc_condensed_N{n}"]["rows"]
        bs = min(r["median_ms"] for r in sp.values() if r.get("status") == "ok")
        bc = min(r["median_ms"] for r in cd.values() if r.get("status") == "ok")
        best_s.append(bs)
        best_c.append(bc)
        ratio.append(bc / bs)

    fig, ax = plt.subplots(figsize=(7.2, 4.0))
    ax.plot(Ns, ratio, marker="o", color="#1f6fb4", lw=2.2, ms=7, zorder=3)
    ax.axhline(1.0, color="#333333", lw=1.2)
    ax.fill_between([8, 42], 1, 6, color="#1f6fb4", alpha=0.07)
    ax.fill_between([8, 42], 0.4, 1, color="#e07b16", alpha=0.09)
    ax.text(9.2, 4.6, "sparse OCP form wins", fontsize=10, ha="left",
            color="#1f6fb4", fontweight="bold")
    ax.text(21.0, 0.50, "condensing wins", fontsize=10, color="#c06a10",
            fontweight="bold")
    for n, r, bs, bc in zip(Ns, ratio, best_s, best_c):
        ax.annotate(f"{r:.2f}$\\times$", (n, r), textcoords="offset points",
                    xytext=(0, 11), ha="center", fontsize=9,
                    fontweight="bold")
        ax.annotate(f"{bs:.2f} / {bc:.2f} ms", (n, r),
                    textcoords="offset points", xytext=(0, -19), ha="center",
                    fontsize=7.5, color="#555555")
    xc = np.interp(1.0, ratio, Ns)
    ax.plot([xc], [1.0], marker="*", ms=16, color="#c0392b", zorder=4)
    ax.annotate(f"crossover near $N\\approx{xc:.0f}$", (xc, 1.0),
                textcoords="offset points", xytext=(14, -26), fontsize=9,
                color="#c0392b",
                arrowprops=dict(arrowstyle="->", color="#c0392b", lw=1.1))
    ax.set_xticks(Ns)
    ax.set_xlim(8, 42)
    ax.set_ylim(0.42, 7.0)
    ax.set_yscale("log")
    from matplotlib.ticker import NullFormatter
    ax.set_yticks([0.5, 1, 2, 3, 5])
    ax.set_yticklabels(["0.5", "1", "2", "3", "5"])
    ax.yaxis.set_minor_formatter(NullFormatter())
    ax.set_xlabel("prediction horizon $N$")
    ax.set_ylabel("best condensed time / best sparse time")
    ax.grid(True, ls=":", lw=0.5, alpha=0.6)
    ax.set_title("\"Exploit the sparsity\" is advice with a horizon attached\n"
                 "(labels: best sparse / best condensed median solve time)",
                 fontsize=10)
    fig.tight_layout()
    fig.savefig(os.path.join(outdir, "fig_crossover.png"), dpi=220)
    plt.close(fig)
    return xc


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--results", default="results.json")
    ap.add_argument("--cpp", default="cpp_results.json")
    ap.add_argument("--wsctl", default="warmstart_controlled.json")
    ap.add_argument("--outdir", default="out")
    a = ap.parse_args()
    os.makedirs(a.outdir, exist_ok=True)
    res = json.load(open(a.results))
    cpp = json.load(open(a.cpp))

    fig_pareto(res, a.outdir)
    fig_budget(res, cpp, a.outdir)
    wsctl = json.load(open(a.wsctl))
    fig_defaults(res, cpp, wsctl, a.outdir)
    xc = fig_crossover(res, a.outdir)
    print(f"crossover horizon (interpolated): {xc:.2f}")
    print("wrote fig_pareto.png fig_budget.png fig_defaults.png "
          "fig_crossover.png to", a.outdir)


if __name__ == "__main__":
    main()


==> anc/make_tables.py <==
"""Generate every LaTeX table and the figure used in the paper from results.json.

No number in the manuscript is typed by hand: each one is emitted here.
"""

import argparse
import json
import os

import numpy as np

PRETTY = {"clarabel": "Clarabel", "cvxopt": "CVXOPT", "daqp": "DAQP",
          "ecos": "ECOS", "highs": "HiGHS", "osqp": "OSQP", "piqp": "PIQP",
          "proxqp": "ProxQP", "qpalm": "QPALM", "quadprog": "quadprog",
          "scs": "SCS"}
FAMILY = {"clarabel": "conic IP", "cvxopt": "IP", "daqp": "dual AS",
          "ecos": "conic IP", "highs": "IP/simplex", "osqp": "ADMM",
          "piqp": "proximal IP", "proxqp": "AL/prox.", "qpalm": "proximal AL",
          "quadprog": "dual AS", "scs": "conic ADMM"}
ORDER = ["daqp", "quadprog", "piqp", "proxqp", "qpalm", "osqp", "scs",
         "clarabel", "ecos", "cvxopt", "highs"]


def ms(v):
    if v is None:
        return "--"
    return f"{v:.3f}" if v < 1 else (f"{v:.2f}" if v < 100 else f"{v:.1f}")


def sci(v):
    if v is None:
        return "--"
    if v == 0:
        return "$0$"
    e = int(np.floor(np.log10(abs(v))))
    return f"$10^{{{e}}}$"


def cell(r):
    st = r.get("status")
    if st == "ok":
        return f"{ms(r.get('median_ms'))}\\,({ms(r.get('p99_ms'))})"
    if st == "not_found":
        return r"\xmark"
    return r"n/a"


def timing_table(res, keys, headers, caption, label):
    L = [r"\begin{table}[tbp]", r"\centering", r"\scriptsize",
         f"\\caption{{{caption}}}", f"\\label{{{label}}}",
         r"\setlength{\tabcolsep}{3pt}",
         "\\begin{tabular}{@{}l l " + " ".join(["r"] * len(keys)) + "@{}}",
         r"\toprule",
         "\\textbf{Solver} & \\textbf{Family} & " +
         " & ".join(f"\\textbf{{{h}}}" for h in headers) + r" \\",
         r"\midrule"]
    for s in ORDER:
        cells = [cell(res["instances"][k]["rows"].get(s, {})) for k in keys]
        L.append(f"\\texttt{{{PRETTY[s]}}} & {FAMILY[s]} & " +
                 " & ".join(cells) + r" \\")
    L += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    return "\n".join(L)


def accuracy_table(res, keys, headers, caption, label):
    L = [r"\begin{table}[tbp]", r"\centering", r"\scriptsize",
         f"\\caption{{{caption}}}", f"\\label{{{label}}}",
         r"\setlength{\tabcolsep}{3pt}",
         "\\begin{tabular}{@{}l " + " ".join(["r r r"] * len(keys)) + "@{}}",
         r"\toprule",
         "& " + " & ".join(f"\\multicolumn{{3}}{{c}}{{\\textbf{{{h}}}}}"
                           for h in headers) + r" \\",
         "\\textbf{Solver} & " +
         " & ".join([r"ineq. & eq. & gap"] * len(keys)) + r" \\",
         r"\midrule"]
    for s_ in ORDER:
        cells = []
        for k in keys:
            r = res["instances"][k]["rows"].get(s_, {})
            if r.get("status") == "ok":
                eq = r.get("rel_eq_violation")
                cells += [sci(r.get("rel_ineq_violation")),
                          "--" if eq is None else sci(eq),
                          sci(r.get("duality_gap"))]
            elif r.get("status") == "not_found":
                cells += [r"\xmark"] * 3
            else:
                cells += [r"n/a"] * 3
        L.append(f"\\texttt{{{PRETTY[s_]}}} & " + " & ".join(cells) + r" \\")
    L += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    return "\n".join(L)


def aux_table(res):
    ov = res["overhead"]
    wb = res["instances"]["wbc_id"]["rows"]
    pct = {}
    for k in ("osqp", "highs"):
        try:
            pct[k] = 100.0 * ov[k]["median_ms"] / wb[k]["median_ms"]
        except Exception:
            pct[k] = float("nan")
    L = [r"\begin{table}[tbp]", r"\centering", r"\footnotesize",
         r"\caption{Per-call overhead floor: the median time to solve a "
         r"two-variable QP, i.e. the fixed cost of one call through the Python "
         r"binding. It is included in every timing in "
         r"Tables~\ref{tab:timing-sparse} and~\ref{tab:timing-cond}, and it is "
         r"what Table~\ref{tab:native} avoids by staying in C++. For the WBC "
         f"problem this floor is ${pct['osqp']:.0f}\\%$ of \\texttt{{OSQP}}'s "
         f"total solve time and ${pct['highs']:.0f}\\%$ of \\texttt{{HiGHS}}'s.}}",
         r"\label{tab:overhead}",
         r"\begin{tabular}{@{}l r l r@{}}", r"\toprule",
         r"\textbf{Solver} & \textbf{Overhead (ms)} & \textbf{Solver} & "
         r"\textbf{Overhead (ms)} \\", r"\midrule"]
    rows = [(s_, ov.get(s_, {})) for s_ in ORDER]
    rows = [(n, ms(d.get("median_ms")) if d.get("status") != "error" else "--")
            for n, d in rows]
    half = (len(rows) + 1) // 2
    for i in range(half):
        a_ = rows[i]
        b_ = rows[i + half] if i + half < len(rows) else None
        line = f"\\texttt{{{PRETTY[a_[0]]}}} & {a_[1]} & "
        line += (f"\\texttt{{{PRETTY[b_[0]]}}} & {b_[1]}" if b_ else " & ")
        L.append(line + r" \\")
    L += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    return "\n".join(L)


def proxqp_table(res):
    pt = res["proxqp_threshold"]
    Ns = sorted(pt, key=lambda k: int(k[1:]))
    epss = ["0.0001", "1e-05", "1e-06", "1e-08", "0"]
    lbl = {"0.0001": r"$10^{-4}$ (default)", "1e-05": r"$10^{-5}$",
           "1e-06": r"$10^{-6}$", "1e-08": r"$10^{-8}$", "0": r"$0$"}
    L = [r"\begin{table}[tbp]", r"\centering", r"\footnotesize",
         r"\caption{ProxQP on the \emph{condensed} MPC problem of "
         r"Eq.~\eqref{eq:mpc}, as its primal-infeasibility threshold "
         r"\texttt{eps\_primal\_inf} is varied. At the shipped default the "
         r"solver declares the problem primal infeasible after a single "
         r"iteration, at every horizon; the problem is in fact feasible, and "
         r"PIQP and DAQP agree on the optimal value to nine or more "
         r"significant digits. Each cell gives the returned status and the "
         r"iteration count.}",
         r"\label{tab:proxqp}",
         r"\begin{tabular}{@{}l " + " ".join(["c"] * len(Ns)) + "@{}}",
         r"\toprule",
         r"\texttt{eps\_primal\_inf} & " +
         " & ".join(f"$N={n[1:]}$" for n in Ns) + r" \\", r"\midrule"]
    for e in epss:
        cells = []
        for n in Ns:
            d = pt[n]["proxqp_sweep"][e]
            tag = "infeas." if "INFEASIBLE" in d["status"] else "solved"
            mark = r"\xmark" if tag == "infeas." else r"\cmark"
            cells.append(f"{mark}\\,{tag} ({d['iterations']})")
        L.append(lbl[e] + " & " + " & ".join(cells) + r" \\")
    L += [r"\midrule",
          r"\multicolumn{" + str(len(Ns) + 1) + r"}{@{}l}{\emph{reference "
          r"optimal value from independent solvers}}\\"]
    for ref in ("piqp", "daqp"):
        vals = []
        for n in Ns:
            r = pt[n]["reference_solvers"].get(ref)
            vals.append(f"{r['objective']:.6f}" if r else "--")
        L.append(f"\\texttt{{{PRETTY[ref]}}} & " + " & ".join(vals) + r" \\")
    vals = []
    for n in Ns:
        d = pt[n]["proxqp_sweep"]["1e-06"]
        vals.append(f"{d['objective']:.6f}")
    L.append(r"\texttt{ProxQP} ($10^{-6}$) & " + " & ".join(vals) + r" \\")
    L += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    return "\n".join(L)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--results", default="results.json")
    ap.add_argument("--wsctl", default="warmstart_controlled.json")
    ap.add_argument("--matched", default="matched_tolerance.json")
    ap.add_argument("--outdir", default=".")
    a = ap.parse_args()
    res = json.load(open(a.results))
    os.makedirs(a.outdir, exist_ok=True)

    sp = sorted([k for k in res["instances"] if "sparse" in k],
                key=lambda k: int(k.split("N")[-1]))
    cd = sorted([k for k in res["instances"] if "condensed" in k],
                key=lambda k: int(k.split("N")[-1]))
    Ns = [int(k.split("N")[-1]) for k in sp]
    hdr = [f"$N={n}$" for n in Ns]

    W = lambda n, t: open(os.path.join(a.outdir, n), "w").write(t + "\n")

    W("tab_timing.tex",
      timing_table(res, sp + ["wbc_id"], hdr + ["WBC"],
                   r"Median solve time in milliseconds, 99th percentile in "
                   r"brackets, on the \emph{sparse} OCP form of the MPC problem "
                   r"of Eq.~\eqref{eq:mpc} at horizon $N$, and on the WBC "
                   r"problem of Eq.~\eqref{eq:wbc}. "
                   r"\texttt{n/a}: the wrapper rejects sparse input.",
                   "tab:timing-sparse") + "\n\n" +
      timing_table(res, cd, hdr,
                   r"Median solve time in milliseconds, 99th percentile in "
                   r"brackets, on the \emph{condensed} dense form of the same "
                   r"MPC problems. \xmark: the solver returned no solution "
                   r"(see Table~\ref{tab:proxqp}).",
                   "tab:timing-cond"))

    W("tab_accuracy.tex",
      accuracy_table(res, [sp[-1], cd[-1], "wbc_id"],
                     [f"sparse $N={Ns[-1]}$", f"condensed $N={Ns[-1]}$", "WBC"],
                     r"Solution quality at each solver's \emph{default} "
                     r"settings, all three columns truncated to the power of "
                     r"ten at or below the value. \emph{ineq.} is the "
                     r"relative inequality violation "
                     r"$\|\max(0,Cx-d)\|_\infty/\max(1,\|d\|_\infty)$; "
                     r"\emph{eq.} is the relative equality residual "
                     r"$\|Ax-b\|_\infty/\max(1,\|b\|_\infty)$, shown as "
                     r"``--'' where the instance has no equality constraints; "
                     r"\emph{gap} is the duality gap reported by "
                     r"\texttt{qpsolvers}. \xmark: no solution returned; "
                     r"\texttt{n/a}: the wrapper rejects sparse input.",
                     "tab:accuracy"))
    W("tab_overhead.tex", aux_table(res))
    W("tab_proxqp.tex", proxqp_table(res))

    if os.path.exists(a.matched):
        W("tab_matched.tex", matched_table(json.load(open(a.matched))))
    else:
        print(f"note: {a.matched} absent; tab_matched not regenerated")

    if os.path.exists(a.wsctl):
        ws = json.load(open(a.wsctl))
        W("tab_wsctl.tex", wsctl_table(ws))
        W("tab_osqpct.tex", osqp_ct_table(ws))
    else:
        print(f"note: {a.wsctl} absent; tab_wsctl/tab_osqpct not regenerated")

    # ---------------- figure ----------------
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    fig, axes = plt.subplots(1, 2, figsize=(9.4, 3.5), sharey=True)
    cmap = plt.get_cmap("tab20")
    for ax, keys, title in ((axes[0], sp, "Sparse OCP form"),
                            (axes[1], cd, "Condensed dense form")):
        for i, s in enumerate(ORDER):
            ys = []
            for k in keys:
                r = res["instances"][k]["rows"].get(s, {})
                ys.append(r.get("median_ms") if r.get("status") == "ok"
                          else np.nan)
            if np.all(np.isnan(ys)):
                continue
            ax.plot(Ns, ys, marker="o", ms=3.5, lw=1.3,
                    color=cmap(i % 20), label=PRETTY[s])
        ax.set_yscale("log")
        ax.set_xlabel("prediction horizon $N$")
        ax.set_title(title, fontsize=10)
        ax.grid(True, which="both", ls=":", lw=0.5, alpha=0.6)
        ax.set_xticks(Ns)
        ax.axhline(1.0, color="k", lw=0.8, ls="--", alpha=0.7)
    axes[0].set_ylabel("median solve time (ms)")
    axes[0].text(Ns[0], 1.12, "1 ms", fontsize=7)
    h, l = axes[0].get_legend_handles_labels()
    h2, l2 = axes[1].get_legend_handles_labels()
    seen = dict(zip(l, h)); seen.update(dict(zip(l2, h2)))
    fig.legend(seen.values(), seen.keys(), fontsize=7.5, ncol=6,
               loc="lower center", bbox_to_anchor=(0.5, -0.02), frameon=False)
    fig.tight_layout(rect=(0, 0.09, 1, 1))
    fig.savefig(os.path.join(a.outdir, "bench_horizon.png"), dpi=220)
    print("wrote tables + bench_horizon.png to", a.outdir)


# ==========================================================================
# Native C++ results and the warm-start comparison (added in revision 2)
# ==========================================================================
CPP_PRETTY = {"qpmad": r"\texttt{qpmad}", "eiquadprog": r"\texttt{eiquadprog}",
              "qpOASES": r"\texttt{qpOASES} default, cold",
              "qpOASES_hotstart": r"\texttt{qpOASES} default, hot",
              "qpOASES_mpc": r"\texttt{qpOASES} MPC, cold",
              "qpOASES_mpc_hotstart": r"\texttt{qpOASES} MPC, hot"}
CPP_ORDER = ["qpmad", "eiquadprog", "qpOASES", "qpOASES_mpc",
             "qpOASES_hotstart", "qpOASES_mpc_hotstart"]


def native_table(cpp, Ns):
    idx = {}
    for r in cpp:
        idx.setdefault(r["solver"], {})[r["instance"]] = r
    keys = [f"srbd_mpc_condensed_N{n}" for n in Ns] + ["wbc_id"]
    hdr = [f"$N={n}$" for n in Ns] + ["WBC"]
    L = [r"\begin{table}[tbp]", r"\centering", r"\scriptsize",
         r"\caption{Native C++ timings, in milliseconds (99th percentile in "
         r"brackets), for the three dense solvers that have no ready Python "
         r"binding. These numbers cross no language boundary and so carry none "
         r"of the per-call overhead of Table~\ref{tab:overhead}. "
         r"\emph{cold} builds a fresh solver object for every solve; "
         r"\emph{hot} keeps one object and re-solves after perturbing the "
         r"linear term, which is the parametric warm start qpOASES is designed "
         r"for; \emph{MPC} means the solver's own \texttt{setToMPC()} option preset "
         r"instead of its defaults. On the \emph{cold} and \emph{MPC} rows all "
         r"solvers agree with the Python reference optimum of "
         r"Table~\ref{tab:proxqp} to the digits shown there, which is the "
         r"correctness check on this harness. The \emph{hot} rows re-solve "
         r"after perturbing the linear term and therefore return the optimum "
         r"of a different problem, differing in the fourth to sixth "
         r"significant figure.}",
         r"\label{tab:native}", r"\setlength{\tabcolsep}{2.5pt}",
         "\\begin{tabular}{@{}l " + " ".join(["r"] * len(keys)) + "@{}}",
         r"\toprule",
         r"\textbf{Solver} & " + " & ".join(f"\\textbf{{{h}}}" for h in hdr) + r" \\",
         r"\midrule"]
    for s in CPP_ORDER:
        if s not in idx:
            continue
        cells = []
        for k in keys:
            r = idx[s].get(k)
            cells.append(f"{ms(r['median_ms'])}\\,({ms(r['p99_ms'])})" if r else "--")
        L.append(CPP_PRETTY[s] + " & " + " & ".join(cells) + r" \\")
    L += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    return "\n".join(L)


def emit_native_table(results_path, cpp_path, outdir):
    """The native C++ table. (The warm-start table this used to emit as well
    is superseded by wsctl_table, which run_all.sh writes from
    warmstart_controlled.json.)"""
    res = json.load(open(results_path))
    cpp = json.load(open(cpp_path))
    sp_keys = sorted([k for k in res["instances"] if "sparse" in k],
                     key=lambda k: int(k.split("N")[-1]))
    Ns = [int(k.split("N")[-1]) for k in sp_keys]
    open(os.path.join(outdir, "tab_native.tex"), "w").write(
        native_table(cpp, Ns) + "\n")
    print("wrote tab_native.tex")


# ==========================================================================
# GPU floor table (added in revision 3; previously the one hand-typed table)
# ==========================================================================
WS_ORDER = ["DAQP", "ProxQP", "OSQP", "PIQP"]


def _pick(sweep, target=0.004):
    """The sweep point whose median step is closest to `target` (relative)."""
    return min(sweep, key=lambda e: abs(e["perturbation"]["median_rel_step"]
                                        - target))


def wsctl_table(ws):
    """Table: warm starting decomposed, from warmstart_controlled.json."""
    sweep = ws["sweep"]
    rep = _pick(sweep)
    step = rep["perturbation"]["median_rel_step"] * 100
    lo = min(e["perturbation"]["median_rel_step"] for e in sweep) * 100
    hi = max(e["perturbation"]["median_rel_step"] for e in sweep) * 100

    def rng(name, key):
        vs = [e["results"][name].get(key) for e in sweep
              if name in e["results"]]
        vs = [v for v in vs if v]
        return (min(vs), max(vs)) if vs else (None, None)

    lines = []
    for name in WS_ORDER:
        r = rep["results"].get(name)
        if not r or "error" in r:
            continue
        su, wsv = r.get("setup_reuse"), r.get("warm_start")
        su_lo, su_hi = rng(name, "setup_reuse")
        ws_lo, ws_hi = rng(name, "warm_start")
        warm_ms = ("%.3f" % r["warm_ms"]) if r.get("warm_ms") else "--"
        wtxt = (r"$\mathbf{%.2f\times}$" % wsv) if wsv else "--"
        wrange = ("%.2f--%.2f" % (ws_lo, ws_hi)) if ws_lo else "--"
        lines.append(
            r"\texttt{%s} & %.3f & %.3f & %s & $%.1f\times$ & %s & "
            r"%.2f--%.2f & %s \\"
            % (name, r["cold_ms"], r["reset_ms"], warm_ms, su, wtxt,
               su_lo, su_hi, wrange))

    floor = ws.get("drift_floor")
    caption = (
        "Warm starting decomposed, under one perturbation model for every "
        "solver. A closed-loop receding-horizon sequence of %d condensed MPC "
        "problems ($N=%d$): each QP is solved, its first control block is "
        "applied to the dynamics, the state is propagated and the reference "
        "shifted, and the resulting sequence is replayed to every solver. "
        "\\emph{cold}: a fresh solver object each step. \\emph{reset}: one "
        "persistent object, data updated, previous iterate discarded. "
        "\\emph{warm}: the same, iterate kept. cold/reset is setup and "
        "factorization reuse; reset/warm is the warm start itself. The two "
        "right-hand columns give the range of each ratio over five "
        "perturbation sizes spanning %.3f\\%% to %.1f\\%% of $\\|q\\|$ per "
        "step; the decomposition is stable across them. \\texttt{PIQP} "
        "exposes no warm-start setting, so its warm leg does not exist and is "
        "not reported as $1.00\\times$. The harness's own drift floor is "
        "$%.2f\\times$, so a ratio below that is not distinguishable from no "
        "effect. Measured at a median step of %.3f\\%% on %s."
        % (ws["steps"], ws["horizon"], lo, hi, floor, step,
           ws["env"]["platform"].split("-")[0] + "/"
           + ws["env"]["machine"]))

    return ("\\begin{table}[tbp]\n\\centering\n\\footnotesize\n"
            "\\caption{%s}\n\\label{tab:wsctl}\n"
            "\\begin{tabular}{@{}l r r r r r c c@{}}\n\\toprule\n"
            "\\textbf{Solver} & \\textbf{cold} & \\textbf{reset} & "
            "\\textbf{warm} & \\textbf{setup} & \\textbf{warm} & "
            "\\textbf{setup} & \\textbf{warm} \\\\\n"
            " & (ms) & (ms) & (ms) & \\textbf{reuse} & \\textbf{start} & "
            "\\textbf{range} & \\textbf{range} \\\\\n\\midrule\n%s\n"
            "\\bottomrule\n\\end{tabular}\n\\end{table}"
            % (caption, "\n".join(lines)))


def osqp_ct_table(ws):
    """Table: OSQP's default termination-check interval hides its warm start."""
    lines = []
    for e in ws["sweep"]:
        step = e["perturbation"]["median_rel_step"] * 100
        p = e.get("osqp_check_termination") or {}
        if "25" not in p or "1" not in p:
            continue
        d, o = p["25"], p["1"]
        lines.append(
            r"%.3f & %.0f & %.3f & %.0f & %.3f & $%.2f\times$ & "
            r"%.0f & %.3f & %.0f & %.3f & $\mathbf{%.2f\times}$ \\"
            % (step,
               d["reset"]["median_iters"], d["reset"]["median_ms"],
               d["warm"]["median_iters"], d["warm"]["median_ms"],
               d["warm_start"],
               o["reset"]["median_iters"], o["reset"]["median_ms"],
               o["warm"]["median_iters"], o["warm"]["median_ms"],
               o["warm_start"]))
    caption = (
        "\\texttt{OSQP}'s warm start, hidden and revealed. The solver checks "
        "its termination criteria every \\texttt{check\\_termination} "
        "iterations, $25$ by default, so no solve can report fewer than that "
        "however good its starting point is. At the default interval the "
        "reset and warm legs are indistinguishable at every perturbation "
        "size. At an interval of $1$ the same comparison shows the warm "
        "start converging in $1$ to $5$ iterations against $9$, and the "
        "speed-up appears. The effect is a reporting granularity, not an "
        "algorithmic limit, and it is one line of configuration away.")
    return ("\\begin{table}[tbp]\n\\centering\n\\scriptsize\n"
            "\\caption{%s}\n\\label{tab:osqpct}\n"
            "\\setlength{\\tabcolsep}{2.5pt}\n"
            "\\begin{tabular}{@{}r rr rr c rr rr c@{}}\n\\toprule\n"
            " & \\multicolumn{5}{c}{\\textbf{\\texttt{check\\_termination}=25 "
            "(default)}} & \\multicolumn{5}{c}{\\textbf{=1}} \\\\\n"
            "\\cmidrule(lr){2-6}\\cmidrule(lr){7-11}\n"
            "\\textbf{step} & \\multicolumn{2}{c}{reset} & "
            "\\multicolumn{2}{c}{warm} & \\textbf{ratio} & "
            "\\multicolumn{2}{c}{reset} & \\multicolumn{2}{c}{warm} & "
            "\\textbf{ratio} \\\\\n"
            "(\\%%) & it & ms & it & ms & & it & ms & it & ms & \\\\\n"
            "\\midrule\n%s\n\\bottomrule\n\\end{tabular}\n"
            "\\setlength{\\tabcolsep}{6pt}\n\\end{table}"
            % (caption, "\n".join(lines)))


def matched_table(mt):
    """Table: default tolerance against a matched one, from matched_tolerance.json."""
    sp_key = next(k for k in mt if k.startswith("sparse"))
    N = sp_key.split("N")[-1]
    rows = []
    for key in ORDER:
        name = PRETTY[key]
        cells = []
        for inst in (sp_key, "wbc"):
            r = mt[inst]["rows"].get(key, {})
            de, ma = r.get("default", {}), r.get("matched", {})
            for v in (de.get("ms"), ma.get("ms")):
                cells.append("--" if v is None else
                             (f"{v:.2f}" if v < 100 else f"{v:.1f}"))
            for v in (de.get("subopt"), ma.get("subopt")):
                cells.append("--" if v is None else sci(v))
        if all(c == "--" for c in cells):
            continue
        rows.append(r"\texttt{%s} & %s \\" % (name, " & ".join(cells)))

    spreads = ", ".join(
        "%s $%.1e$" % ("sparse" if k.startswith("sparse") else k,
                       mt[k]["reference_spread"])
        for k in (sp_key, "wbc") if mt[k].get("reference_spread") is not None)
    nref = ", ".join(
        "%s: %s" % ("sparse" if k.startswith("sparse") else k,
                    ", ".join(r"\texttt{%s}" % x
                              for x in sorted(mt[k].get("reference_solvers", {}))))
        for k in (sp_key, "wbc"))
    env = mt.get("env", {})
    missing = sorted({key for key in ORDER
                      for inst in (sp_key, "wbc")
                      if "error" in mt[inst]["rows"].get(key, {})})
    miss_txt = ""
    if missing:
        miss_txt = (" %s could not be run through this \\texttt{qpsolvers} "
                    "build on one or both instances and are shown as "
                    "``--''." % ", ".join(r"\texttt{%s}" % PRETTY[m]
                                          for m in missing))
    caption = (
        "Speed at each solver's default tolerance against speed at a common "
        "$\\epsilon=10^{-9}$, with relative suboptimality "
        "$|f(x)-f^\\star|/\\max(1,|f^\\star|)$, truncated to the power of ten "
        "at or below the value. The reference $f^\\star$ is the mean of the "
        "values returned by the independent high-accuracy solvers that agree "
        "on each instance (%s), so it is not any one solver's own answer; "
        "their spread is %s. ``A common $\\epsilon$'' is not one setting: the "
        "per-solver mapping is listed in \\texttt{matched\\_tolerance.py} and "
        "recorded in the released JSON. \\texttt{quadprog} terminates at an "
        "exact vertex and has no tolerance to set, so its two columns are "
        "identical by design, and it is absent from the sparse instance "
        "because its interface is dense-only.%s Measured on %s/%s with "
        "\\texttt{qpsolvers}~%s."
        % (nref, spreads, miss_txt,
           env.get("platform", "an unrecorded platform").split("-")[0],
           env.get("machine", "?"), env.get("qpsolvers", "?")))

    return ("\\begin{table}[tbp]\n\\centering\n\\scriptsize\n"
            "\\caption{%s}\n\\label{tab:matched}\n"
            "\\setlength{\\tabcolsep}{4pt}\n"
            "\\begin{tabular}{@{}l r r r r | r r r r@{}}\n\\toprule\n"
            "& \\multicolumn{4}{c|}{\\textbf{sparse MPC, $N=%s$}} & "
            "\\multicolumn{4}{c}{\\textbf{WBC}} \\\\\n"
            "\\textbf{Solver} & def.\\ ms & $10^{-9}$ ms & sub@def & "
            "sub@$10^{-9}$ & def.\\ ms & $10^{-9}$ ms & sub@def & "
            "sub@$10^{-9}$ \\\\\n\\midrule\n%s\n\\bottomrule\n"
            "\\end{tabular}\n\\setlength{\\tabcolsep}{6pt}\n\\end{table}"
            % (caption, N, "\n".join(rows)))


def gpu_table(gpu, cpp):
    ref = [r for r in cpp if r["instance"] == "wbc_id" and r["solver"] == "qpmad"]
    wbc = ref[0]["median_ms"]
    f = lambda v: f"{v:.4f}" if v < 1 else f"{v:.2f}"
    L = [r"\begin{table}[tbp]", r"\centering", r"\footnotesize",
         r"\caption{What a GPU costs before it computes anything, measured on "
         + gpu["gpu"] + r" with CuPy~" + gpu["cupy"] + r". These are measured "
         r"through a Python array library and are therefore an \emph{upper} "
         r"bound on a native implementation's fixed cost; the CPU baseline is "
         r"likewise a \texttt{numpy} call of which a large share is dispatch. "
         r"In the upper block the ratio is against the whole-body QP of "
         r"Eq.~\eqref{eq:wbc}, which \texttt{qpmad} solves natively on one CPU "
         r"core in " + f(wbc) + r"\,ms (Table~\ref{tab:native}); a "
         r"$30\times30$ Cholesky is the smallest useful linear-algebra step "
         r"inside one iteration of a dense QP solver of that size. In the "
         r"lower block the ratio is the GPU's throughput on a batch of $B$ "
         r"such factorizations against the same $B$ performed one after "
         r"another on one CPU core.}",
         r"\label{tab:gpu}", r"\setlength{\tabcolsep}{5pt}",
         r"\begin{tabular}{@{}p{7.0cm} r r@{}}", r"\toprule",
         r"\textbf{Operation} & \textbf{median (ms)} & \textbf{vs.\ WBC} \\",
         r"\midrule"]
    rows = [("empty kernel launch $+$ synchronize", gpu["kernel_launch"]),
            (r"host\,$\to$\,device\,$\to$\,host round trip of the problem "
             r"data (%d\,B)" % gpu["roundtrip_bytes"], gpu["roundtrip_wbc_data"]),
            (r"one $30\times30$ Cholesky, on the GPU", gpu["cholesky_30x30_gpu"]),
            (r"one $30\times30$ Cholesky, on one CPU core",
             gpu["cholesky_30x30_cpu"])]
    for name, rec in rows:
        v = rec["median_ms"]
        L.append(f"{name} & {f(v)} & ${v / wbc:.2f}\\times$ \\\\")
    L += [r"\midrule",
          r"\emph{batched $30\times30$ Cholesky} & \textbf{per problem (ms)} "
          r"& \textbf{speed-up} \\", r"\midrule"]
    for b, v in gpu["batched_cholesky"].items():
        L.append(f"$B={b}$ & {v['per_problem_ms']:.5f} & "
                 f"${v['speedup_vs_cpu_serial']:.2f}\\times$ \\\\")
    L += [r"\bottomrule", r"\end{tabular}",
          r"\setlength{\tabcolsep}{6pt}", r"\end{table}"]
    return "\n".join(L)


def emit_gpu_table(gpu_path, cpp_path, outdir):
    gpu = json.load(open(gpu_path))
    if gpu.get("status") != "ok":
        print("gpu_floor.json has no measurement; tab_gpu not emitted")
        return
    cpp = json.load(open(cpp_path))
    open(os.path.join(outdir, "tab_gpu.tex"), "w").write(gpu_table(gpu, cpp) + "\n")
    print("wrote tab_gpu.tex")


if __name__ == "__main__":
    main()


==> anc/matched_tolerance.json <==
{
 "sparse_N40": {
  "reference": -108.34095058702502,
  "reference_solvers": {
   "clarabel": -108.3409505867983,
   "piqp": -108.34095058518277,
   "daqp": -108.340950589094
  },
  "reference_spread": 1.9096996551029646e-11,
  "eps": 1e-09,
  "tolerance_settings": {
   "osqp": {
    "eps_abs": 1e-09,
    "eps_rel": 1e-09,
    "max_iter": 100000
   },
   "scs": {
    "eps_abs": 1e-09,
    "eps_rel": 1e-09
   },
   "qpalm": {
    "eps_abs": 1e-09,
    "eps_rel": 1e-09,
    "max_iter": 100000
   },
   "proxqp": {
    "eps_abs": 1e-09,
    "eps_rel": 1e-09
   },
   "piqp": {
    "eps_abs": 1e-09,
    "eps_rel": 1e-09
   },
   "clarabel": {
    "tol_gap_abs": 1e-09,
    "tol_gap_rel": 1e-09,
    "tol_feas": 1e-09
   },
   "ecos": {
    "abstol": 1e-09,
    "reltol": 1e-09,
    "feastol": 1e-09
   },
   "cvxopt": {
    "abstol": 1e-09,
    "reltol": 1e-09
   },
   "highs": {
    "primal_feasibility_tolerance": 1e-09,
    "dual_feasibility_tolerance": 1e-09
   },
   "daqp": {
    "primal_tol": 1e-09
   }
  },
  "rows": {
   "clarabel": {
    "default": {
     "ms": 5.066771016572602,
     "subopt": 5.908746517896194e-10
    },
    "matched": {
     "ms": 5.354687498765998,
     "subopt": 2.0926526387104167e-12
    }
   },
   "cvxopt": {
    "default": {
     "ms": 29.041478992439806,
     "subopt": 1.3422843765568736e-07
    },
    "matched": {
     "ms": 36.95858348510228,
     "subopt": 1.3587944850776575e-11
    }
   },
   "daqp": {
    "default": {
     "ms": 57.93322849785909,
     "subopt": 1.9096996551029646e-11
    },
    "matched": {
     "ms": 55.87512500642333,
     "subopt": 1.9096996551029646e-11
    }
   },
   "ecos": {
    "default": {
     "ms": 23.72460400511045,
     "subopt": 1.5856624808099839e-10
    },
    "matched": {
     "ms": 24.15458351606503,
     "subopt": 6.45792027167285e-12
    }
   },
   "highs": {
    "default": {
     "ms": 225.53164600685704,
     "subopt": 6.502421079628518e-09
    },
    "matched": {
     "ms": 225.19827098585665,
     "subopt": 6.502421079628518e-09
    }
   },
   "osqp": {
    "default": {
     "ms": 18.460063001839444,
     "subopt": 1.5073528525858881e-05
    },
    "matched": {
     "ms": 56.42960450495593,
     "subopt": 1.0587689061239227e-10
    }
   },
   "piqp": {
    "default": {
     "ms": 2.2652914776699618,
     "subopt": 1.7004212744421604e-11
    },
    "matched": {
     "ms": 2.263458489323966,
     "subopt": 1.7004212744421604e-11
    }
   },
   "proxqp": {
    "default": {
     "ms": 1.1395829933462664,
     "subopt": 6.595485448027166e-07
    },
    "matched": {
     "ms": 1.369791993056424,
     "subopt": 6.18684397239656e-09
    }
   },
   "qpalm": {
    "default": {
     "ms": 5.449957985547371,
     "subopt": 4.862459746304842e-05
    },
    "matched": {
     "ms": 17.28447899222374,
     "subopt": 1.1191113857473614e-10
    }
   },
   "quadprog": {
    "default": {
     "error": "ProblemError"
    },
    "matched": {
     "error": "ProblemError"
    }
   },
   "scs": {
    "default": {
     "ms": 9.795457997824997,
     "subopt": 1.8745372137949764e-06
    },
    "matched": {
     "ms": 21.652250507031567,
     "subopt": 1.9097258886824895e-11
    }
   }
  }
 },
 "wbc": {
  "reference": -5.766494027089822,
  "reference_solvers": {
   "clarabel": -5.766494026895202,
   "piqp": -5.7664940268649545,
   "daqp": -5.766494027299787,
   "quadprog": -5.766494027299345
  },
  "reference_spread": 3.8995485798902686e-11,
  "eps": 1e-09,
  "tolerance_settings": {
   "osqp": {
    "eps_abs": 1e-09,
    "eps_rel": 1e-09,
    "max_iter": 100000
   },
   "scs": {
    "eps_abs": 1e-09,
    "eps_rel": 1e-09
   },
   "qpalm": {
    "eps_abs": 1e-09,
    "eps_rel": 1e-09,
    "max_iter": 100000
   },
   "proxqp": {
    "eps_abs": 1e-09,
    "eps_rel": 1e-09
   },
   "piqp": {
    "eps_abs": 1e-09,
    "eps_rel": 1e-09
   },
   "clarabel": {
    "tol_gap_abs": 1e-09,
    "tol_gap_rel": 1e-09,
    "tol_feas": 1e-09
   },
   "ecos": {
    "abstol": 1e-09,
    "reltol": 1e-09,
    "feastol": 1e-09
   },
   "cvxopt": {
    "abstol": 1e-09,
    "reltol": 1e-09
   },
   "highs": {
    "primal_feasibility_tolerance": 1e-09,
    "dual_feasibility_tolerance": 1e-09
   },
   "daqp": {
    "primal_tol": 1e-09
   }
  },
  "rows": {
   "clarabel": {
    "default": {
     "ms": 0.5982919974485412,
     "subopt": 3.375004478756904e-11
    },
    "matched": {
     "ms": 0.5981665017316118,
     "subopt": 3.375004478756904e-11
    }
   },
   "cvxopt": {
    "default": {
     "ms": 0.5468335002660751,
     "subopt": 1.7517968124736843e-08
    },
    "matched": {
     "ms": 0.5764795059803873,
     "subopt": 1.3918809144467837e-10
    }
   },
   "daqp": {
    "default": {
     "ms": 0.016770500224083662,
     "subopt": 3.641127129079381e-11
    },
    "matched": {
     "ms": 0.01675001112744212,
     "subopt": 3.641127129079381e-11
    }
   },
   "ecos": {
    "default": {
     "ms": 1.014583496726118,
     "subopt": 1.1183805149922044e-10
    },
    "matched": {
     "ms": 1.0481039935257286,
     "subopt": 2.3720618639636173e-11
    }
   },
   "highs": {
    "default": {
     "ms": 0.8908335003070533,
     "subopt": 3.6344116831052753e-11
    },
    "matched": {
     "ms": 0.8761044882703573,
     "subopt": 3.6344116831052753e-11
    }
   },
   "osqp": {
    "default": {
     "ms": 0.4649789916584268,
     "subopt": 0.0011157359520983525
    },
    "matched": {
     "ms": 4.037167003843933,
     "subopt": 1.2737346564036304e-09
    }
   },
   "piqp": {
    "default": {
     "ms": 0.10070850839838386,
     "subopt": 3.8995485798902686e-11
    },
    "matched": {
     "ms": 0.10129150177817792,
     "subopt": 3.8995485798902686e-11
    }
   },
   "proxqp": {
    "default": {
     "ms": 0.12072900426574051,
     "subopt": 3.949773831597778e-08
    },
    "matched": {
     "ms": 0.12402050197124481,
     "subopt": 1.3246864084682656e-10
    }
   },
   "qpalm": {
    "default": {
     "ms": 0.36368750443216413,
     "subopt": 0.00018949783216274163
    },
    "matched": {
     "ms": 0.3777704987442121,
     "subopt": 1.3522807304622312e-09
    }
   },
   "quadprog": {
    "default": {
     "ms": 0.07974999607540667,
     "subopt": 3.633456734365838e-11
    },
    "matched": {
     "ms": 0.08179148426279426,
     "subopt": 3.633456734365838e-11
    }
   },
   "scs": {
    "default": {
     "ms": 0.47541651292704046,
     "subopt": 1.1311399924932771e-06
    },
    "matched": {
     "ms": 0.6296455103438348,
     "subopt": 3.6342884639130895e-11
    }
   }
  }
 },
 "env": {
  "platform": "macOS-27.2.1-arm64-arm-64bit",
  "machine": "arm64",
  "python": "3.11.13",
  "qpsolvers": "4.13.0"
 }
}

==> anc/matched_tolerance.py <==
"""Speed at a COMMON tolerance, and suboptimality against a certified optimum.

The main benchmark runs every solver at its own defaults, which is what a
practitioner meets but is not a like-for-like speed comparison: the solvers
stop at tolerances that differ by ten orders of magnitude. This script repeats
the comparison with eps_abs/eps_rel pinned to a common target wherever the
wrapper exposes them, and reports relative suboptimality
|f(x)-f*|/max(1,|f*|) against a high-accuracy reference -- a measure no
algorithm family wins by construction, unlike a one-sided constraint
violation, which an interior-point method scores zero on for free.
"""
import argparse, json, os, statistics, sys, time
import numpy as np, scipy.sparse as sp
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import platform
import problems, qpsolvers
from qpsolvers import Problem, solve_problem

# "A common epsilon" is not one setting: each solver spells its stopping
# rule differently and the mapping is stated here rather than implied. Every
# solver that exposes an absolute tolerance gets 1e-9; iteration caps are
# raised only where the default cap would bind before the tolerance does.
EPS = 1e-9
TOL = {"osqp": dict(eps_abs=EPS, eps_rel=EPS, max_iter=100000),
       "scs": dict(eps_abs=EPS, eps_rel=EPS),
       "qpalm": dict(eps_abs=EPS, eps_rel=EPS, max_iter=100000),
       "proxqp": dict(eps_abs=EPS, eps_rel=EPS),
       "piqp": dict(eps_abs=EPS, eps_rel=EPS),
       "clarabel": dict(tol_gap_abs=EPS, tol_gap_rel=EPS, tol_feas=EPS),
       "ecos": dict(abstol=EPS, reltol=EPS, feastol=EPS),
       "cvxopt": dict(abstol=EPS, reltol=EPS),
       "highs": dict(primal_feasibility_tolerance=EPS,
                     dual_feasibility_tolerance=EPS),
       "daqp": dict(primal_tol=EPS)}
# quadprog is a dual active-set method with no tolerance to set: it
# terminates at an exact vertex, so its two columns are identical by design.

REF_SOLVERS = ("clarabel", "piqp", "daqp", "quadprog")


SOLVER_MODULES = ("osqp", "proxsuite", "piqp", "daqp", "scs", "clarabel",
                  "qpalm", "ecos", "cvxopt", "quadprog", "highspy")


def solver_versions():
    """Version of every solver backend present, for the released JSON."""
    import importlib
    out = {}
    for m in SOLVER_MODULES:
        try:
            out[m] = getattr(importlib.import_module(m), "__version__",
                             "unknown")
        except Exception:
            out[m] = None
    return out


def reference(prob, Pd, q):
    """A reference optimum that belongs to no solver under test.

    Scoring suboptimality against one solver's own answer makes that solver
    score exactly zero by construction, which is the same defect as scoring a
    one-sided constraint violation against an interior-point method. Here the
    reference is the mean of the values returned by several independent
    high-accuracy solvers, and their spread is reported, so no solver in the
    table is its own yardstick.
    """
    vals = {}
    for s in REF_SOLVERS:
        if s not in qpsolvers.available_solvers:
            continue
        try:
            sol = solve_problem(prob, solver=s, **TOL.get(s, {}))
            if sol.found and sol.x is not None:
                vals[s] = float(0.5 * sol.x @ Pd @ sol.x + q @ sol.x)
        except Exception:
            pass
    if not vals:
        return None, {}, None
    ref = sum(vals.values()) / len(vals)
    spread = max(abs(v - ref) for v in vals.values()) / max(1.0, abs(ref))
    return ref, vals, spread

def run(d, dense, label, out):
    P,q,G,h = (d["P_dense"],d["q"],d["G_dense"],d["h"]) if dense else \
              (d["P"],d["q"],d["G"],d["h"])
    A = d.get("A_dense") if dense else d.get("A")
    b = d["b"] if A is not None else None
    prob = Problem(P,q,G,h,A,b)
    Pd = d["P_dense"] if dense else d["P"].toarray()
    ref, ref_vals, ref_spread = reference(prob, Pd, q)
    print(f"\n=== {label}  (reference f* = {ref:.9f} from "
          f"{len(ref_vals)} independent solvers, spread {ref_spread:.2e}) ===")
    for rs, rv in sorted(ref_vals.items()):
        print(f"      reference {rs:10s} {rv:.12f}")
    print(f"{'solver':10s} {'default ms':>11s} {'tol 1e-9 ms':>12s} {'subopt@def':>12s} {'subopt@tol':>12s}")
    rows={}
    for s in sorted(qpsolvers.available_solvers):
        rec={}
        for mode,kw in (("default",{}),("matched",TOL.get(s,{}))):
            try:
                for _ in range(3): solve_problem(prob, solver=s, **kw)
                ts=[]
                for _ in range(60):
                    t0=time.perf_counter(); sol=solve_problem(prob, solver=s, **kw)
                    ts.append((time.perf_counter()-t0)*1e3)
                if sol.found:
                    f = 0.5*sol.x@Pd@sol.x + q@sol.x
                    rec[mode]=dict(ms=statistics.median(ts),
                                   subopt=abs(f-ref)/max(1.0,abs(ref)))
                else: rec[mode]=dict(ms=statistics.median(ts), subopt=None)
            except Exception as e: rec[mode]=dict(error=type(e).__name__)
        rows[s]=rec
        d0,d1=rec.get("default",{}),rec.get("matched",{})
        f=lambda v: "--" if v is None else (f"{v:.2e}" if isinstance(v,float) else str(v))
        print(f"{s:10s} {d0.get('ms',float('nan')):11.3f} {d1.get('ms',float('nan')):12.3f} "
              f"{f(d0.get('subopt')):>12s} {f(d1.get('subopt')):>12s}")
    out[label]=dict(reference=float(ref),
                    reference_solvers={k: float(v) for k, v in ref_vals.items()},
                    reference_spread=float(ref_spread), eps=EPS,
                    tolerance_settings={k: v for k, v in TOL.items()},
                    rows=rows)

if __name__ == "__main__":
    ap=argparse.ArgumentParser(); ap.add_argument("--out",default="matched_tolerance.json")
    a=ap.parse_args(); out={}
    run(problems.srbd_mpc(horizon=40,form="sparse",seed=0), False, "sparse_N40", out)
    run(problems.wbc_id(seed=0), True, "wbc", out)
    out["env"]=dict(platform=platform.platform(),
                    machine=platform.machine(),
                    python=platform.python_version(),
                    qpsolvers=qpsolvers.__version__,
                    versions=solver_versions())
    json.dump(out, open(a.out,"w"), indent=1); print("\nwrote", a.out)


==> anc/problems.py <==
"""
QP problem generators for legged-robot control.

Two canonical families, matching the two pipeline stages discussed in the paper:

  (A) srbd_mpc  -- convex single-rigid-body-dynamics MPC for a quadruped,
                   in both the *sparse OCP* form and the *condensed dense* form.
                   Follows the formulation of Di Carlo et al. (IROS 2018).

  (B) wbc_id    -- whole-body inverse dynamics for a quadruped in stance,
                   a small dense QP solved at high rate.

Everything is generated from an explicit, fixed random seed so the instances
are reproducible on any machine.
"""

import numpy as np
import scipy.sparse as sp

GRAV = 9.81


# --------------------------------------------------------------------------
# (A) SRBD MPC
# --------------------------------------------------------------------------
def _srbd_matrices(mass, inertia_diag, foot_pos, dt, yaw=0.0):
    """Discrete-time SRBD matrices for one knot point.

    State x = [theta(3), p(3), omega(3), v(3), g] in R^13.
    Input u = [f_1(3), ..., f_4(3)] in R^12.
    """
    nx, nu = 13, 12
    Rz = np.array([[np.cos(yaw), -np.sin(yaw), 0.0],
                   [np.sin(yaw),  np.cos(yaw), 0.0],
                   [0.0,          0.0,         1.0]])
    I_world = Rz @ np.diag(inertia_diag) @ Rz.T
    I_inv = np.linalg.inv(I_world)

    Ac = np.zeros((nx, nx))
    Ac[0:3, 6:9] = Rz.T          # theta_dot  = Rz^T omega
    Ac[3:6, 9:12] = np.eye(3)    # p_dot      = v
    Ac[11, 12] = 1.0             # v_z picks up gravity through the extra state

    Bc = np.zeros((nx, nu))
    for i in range(4):
        r = foot_pos[i]
        skew = np.array([[0.0, -r[2], r[1]],
                         [r[2], 0.0, -r[0]],
                         [-r[1], r[0], 0.0]])
        Bc[6:9, 3 * i:3 * i + 3] = I_inv @ skew
        Bc[9:12, 3 * i:3 * i + 3] = np.eye(3) / mass

    A = np.eye(nx) + Ac * dt
    B = Bc * dt
    return A, B


def _friction_block(mu, fz_min, fz_max):
    """Per-foot linearised friction pyramid + normal-force bounds (6 x 3)."""
    C = np.array([
        [1.0,  0.0, -mu],
        [-1.0, 0.0, -mu],
        [0.0,  1.0, -mu],
        [0.0, -1.0, -mu],
        [0.0,  0.0,  1.0],
        [0.0,  0.0, -1.0],
    ])
    h = np.array([0.0, 0.0, 0.0, 0.0, fz_max, -fz_min])
    return C, h


def srbd_mpc(horizon=10, dt=0.03, mass=12.0, mu=0.6,
             fz_min=5.0, fz_max=250.0, form="sparse", seed=0, reg=1e-6):
    """Build one SRBD MPC QP.

    form="sparse"    : decision vector [x_1..x_N, u_0..u_{N-1}], dynamics as
                       equality constraints -> large, block-banded, sparse.
    form="condensed" : decision vector [u_0..u_{N-1}], states eliminated
                       -> small, fully dense.

    Returns a dict with P, q, G, h, A, b (A,b may be None) and metadata.
    """
    rng = np.random.default_rng(seed)
    nx, nu, N = 13, 12, horizon

    # nominal stance geometry of a mid-size quadruped
    foot_pos = np.array([[0.19, 0.11, -0.30],
                         [0.19, -0.11, -0.30],
                         [-0.19, 0.11, -0.30],
                         [-0.19, -0.11, -0.30]])
    inertia = np.array([0.07, 0.26, 0.24])

    A_d, B_d = _srbd_matrices(mass, inertia, foot_pos, dt)

    x0 = np.zeros(nx)
    x0[12] = -GRAV
    x0[3:6] = np.array([0.0, 0.0, 0.30])
    x0[0:3] = rng.normal(0.0, 0.03, 3)      # small attitude error
    x0[9:12] = rng.normal(0.0, 0.05, 3)     # small velocity error

    # reference: track a constant height and a forward velocity
    xref = np.tile(x0, (N, 1))
    for k in range(N):
        xref[k, 0:3] = 0.0
        xref[k, 3:6] = np.array([0.4 * dt * (k + 1), 0.0, 0.30])
        xref[k, 9:12] = np.array([0.4, 0.0, 0.0])
        xref[k, 12] = -GRAV

    # the gravity state carries no tracking weight; `reg` keeps the Hessian
    # strictly positive definite, which several dual active-set solvers require
    q_state = np.array([20., 20., 5., 10., 10., 50., 0.5, 0.5, 0.2, 1., 1., 1., 0.])
    Qx = np.diag(q_state) + reg * np.eye(nx)
    Ru = 1e-5 * np.eye(nu)

    Cf, hf = _friction_block(mu, fz_min, fz_max)
    Cu = np.kron(np.eye(4), Cf)            # 24 x 12
    hu = np.tile(hf, 4)                    # 24

    if form == "sparse":
        nz = N * nx + N * nu
        P = sp.block_diag([sp.kron(sp.eye(N), sp.csc_matrix(Qx)),
                           sp.kron(sp.eye(N), sp.csc_matrix(Ru))], format="csc")
        qv = np.concatenate([(-Qx @ xref.reshape(-1, nx).T).T.reshape(-1),
                             np.zeros(N * nu)])

        # dynamics:  x_{k+1} - A x_k - B u_k = 0  (x_0 is data)
        rows = []
        rhs = []
        for k in range(N):
            row = sp.lil_matrix((nx, nz))
            row[:, k * nx:(k + 1) * nx] = sp.eye(nx)
            if k > 0:
                row[:, (k - 1) * nx:k * nx] = -A_d
            row[:, N * nx + k * nu:N * nx + (k + 1) * nu] = -B_d
            rows.append(row)
            rhs.append(A_d @ x0 if k == 0 else np.zeros(nx))
        Aeq = sp.vstack(rows, format="csc")
        beq = np.concatenate(rhs)

        Gin = sp.hstack([sp.csc_matrix((N * 24, N * nx)),
                         sp.kron(sp.eye(N), sp.csc_matrix(Cu))], format="csc")
        hin = np.tile(hu, N)
        meta = dict(name=f"srbd_mpc_sparse_N{N}", n=nz, n_eq=Aeq.shape[0],
                    n_in=Gin.shape[0], structure="sparse OCP", reg=reg)
        return dict(P=P, q=qv, G=Gin, h=hin, A=Aeq, b=beq, meta=meta)

    elif form == "condensed":
        # x = Sx x0 + Su u    with u = [u_0..u_{N-1}]
        Sx = np.zeros((N * nx, nx))
        Su = np.zeros((N * nx, N * nu))
        Apow = np.eye(nx)
        for k in range(N):
            Apow = Apow @ A_d if k > 0 else A_d.copy()
            Sx[k * nx:(k + 1) * nx, :] = Apow
            for j in range(k + 1):
                blk = np.linalg.matrix_power(A_d, k - j) @ B_d
                Su[k * nx:(k + 1) * nx, j * nu:(j + 1) * nu] = blk

        Qbar = np.kron(np.eye(N), Qx)
        Rbar = np.kron(np.eye(N), Ru)
        P = Su.T @ Qbar @ Su + Rbar
        P = 0.5 * (P + P.T)
        err = Sx @ x0 - xref.reshape(-1)
        qv = Su.T @ Qbar @ err

        Gin = np.kron(np.eye(N), Cu)
        hin = np.tile(hu, N)
        meta = dict(name=f"srbd_mpc_condensed_N{N}", n=N * nu, n_eq=0,
                    n_in=Gin.shape[0], structure="dense condensed", reg=reg)
        return dict(P=sp.csc_matrix(P), q=qv, G=sp.csc_matrix(Gin), h=hin,
                    A=None, b=None, meta=meta,
                    P_dense=P, G_dense=Gin)
    else:
        raise ValueError(form)


# --------------------------------------------------------------------------
# (B) Whole-body inverse dynamics
# --------------------------------------------------------------------------
def wbc_id(n_joints=12, n_contacts=4, mu=0.6, fz_min=5.0, fz_max=250.0,
           seed=0, infeasible=False):
    """Quadruped whole-body inverse-dynamics QP in stance.

    Decision vector z = [qddot (6 + n_joints), f (3 * n_contacts)].
    Equality : floating-base dynamics (6 rows) + contact acceleration (3*nc).
    Inequality: friction pyramid + normal-force bounds, joint-torque limits.
    Cost     : track a desired base acceleration + regularise forces.
    """
    rng = np.random.default_rng(seed)
    nv = 6 + n_joints
    nf = 3 * n_contacts
    n = nv + nf

    # a plausible, well-conditioned mass matrix
    L = rng.normal(0.0, 1.0, (nv, nv))
    M = L @ L.T + nv * np.eye(nv)
    nle = rng.normal(0.0, 5.0, nv)

    Jc = rng.normal(0.0, 1.0, (nf, nv))        # stacked contact Jacobian
    dJdq = rng.normal(0.0, 0.5, nf)

    # --- cost: || S qddot - a_des ||^2_W  +  eps ||f||^2
    a_des = rng.normal(0.0, 1.0, nv)
    W = np.diag(np.concatenate([10.0 * np.ones(6), np.ones(n_joints)]))
    P = np.zeros((n, n))
    P[:nv, :nv] = W
    P[nv:, nv:] = 1e-4 * np.eye(nf)
    q = np.zeros(n)
    q[:nv] = -W @ a_des

    # --- equality: floating-base rows of  M qddot + h = S^T tau + Jc^T f
    #     the 6 unactuated rows contain no tau
    Aeq = np.zeros((6 + nf, n))
    Aeq[:6, :nv] = M[:6, :]
    Aeq[:6, nv:] = -Jc[:, :6].T
    beq = np.concatenate([-nle[:6], -dJdq])
    Aeq[6:, :nv] = Jc                     # Jc qddot + dJdq = 0  (no contact slip)

    # --- inequality: friction pyramid per foot
    Cf, hf = _friction_block(mu, fz_min, fz_max)
    Gin = np.zeros((6 * n_contacts + 2 * n_joints, n))
    hin = np.zeros(6 * n_contacts + 2 * n_joints)
    for i in range(n_contacts):
        Gin[6 * i:6 * (i + 1), nv + 3 * i:nv + 3 * (i + 1)] = Cf
        hin[6 * i:6 * (i + 1)] = hf

    # --- torque limits, written on the actuated rows
    tau_max = 33.5
    r0 = 6 * n_contacts
    Tact = np.zeros((n_joints, n))
    Tact[:, :nv] = M[6:, :]
    Tact[:, nv:] = -Jc[:, 6:].T
    Gin[r0:r0 + n_joints, :] = Tact
    hin[r0:r0 + n_joints] = tau_max - nle[6:]
    Gin[r0 + n_joints:, :] = -Tact
    hin[r0 + n_joints:] = tau_max + nle[6:]

    if infeasible:
        # demand a normal force both above fz_max and below a larger bound
        extra = np.zeros((1, n))
        extra[0, nv + 2] = -1.0            # -f_z <= -(fz_max + 50)  => f_z >= fz_max+50
        Gin = np.vstack([Gin, extra])
        hin = np.concatenate([hin, [-(fz_max + 50.0)]])

    meta = dict(name="wbc_id" + ("_infeasible" if infeasible else ""),
                n=n, n_eq=Aeq.shape[0], n_in=Gin.shape[0],
                structure="dense WBC")
    return dict(P=sp.csc_matrix(P), q=q, G=sp.csc_matrix(Gin), h=hin,
                A=sp.csc_matrix(Aeq), b=beq, meta=meta,
                P_dense=P, G_dense=Gin, A_dense=Aeq)


==> anc/proxqp_recheck_macos.json <==
{
 "version": "0.8.2",
 "platform": "darwin",
 "rows": [
  {
   "N": 10,
   "mode": "true_defaults",
   "status": "PROXQP_PRIMAL_INFEASIBLE",
   "iter": 1,
   "viol": 16.058226461919237,
   "obj": 0.0023642312677849883
  },
  {
   "N": 10,
   "mode": "eps_pinf_1e-6",
   "status": "PROXQP_SOLVED",
   "iter": 5,
   "viol": 6.701047032819929e-07,
   "obj": -26.448096643357786
  },
  {
   "N": 20,
   "mode": "true_defaults",
   "status": "PROXQP_PRIMAL_INFEASIBLE",
   "iter": 1,
   "viol": 16.15475292242124,
   "obj": -0.023711328101754452
  },
  {
   "N": 20,
   "mode": "eps_pinf_1e-6",
   "status": "PROXQP_SOLVED",
   "iter": 5,
   "viol": 6.85827942170647e-06,
   "obj": -431.92570742649457
  },
  {
   "N": 30,
   "mode": "true_defaults",
   "status": "PROXQP_PRIMAL_INFEASIBLE",
   "iter": 1,
   "viol": 17.633682416229025,
   "obj": 0.39885303617194395
  },
  {
   "N": 30,
   "mode": "eps_pinf_1e-6",
   "status": "PROXQP_SOLVED",
   "iter": 7,
   "viol": 1.4420677443283125e-06,
   "obj": -2754.110348040652
  },
  {
   "N": 40,
   "mode": "true_defaults",
   "status": "PROXQP_PRIMAL_INFEASIBLE",
   "iter": 1,
   "viol": 18.579355713426356,
   "obj": 0.5506383856043768
  },
  {
   "N": 40,
   "mode": "eps_pinf_1e-6",
   "status": "PROXQP_SOLVED",
   "iter": 7,
   "viol": 1.071337627500668e-06,
   "obj": -10862.10180263181
  }
 ]
}

==> anc/proxqp_version_check.py <==
"""Re-check the ProxQP default-threshold finding against any installed proxsuite.

    python proxqp_version_check.py out.json

Solves the condensed MPC instances at *genuinely untouched* defaults --- only
`verbose` is set --- and then repeats them with `eps_primal_inf` lowered and
nothing else changed. For each horizon it prints the returned status, the
iteration count, the worst constraint violation of the returned point and the
objective, so a reader can confirm or refute the finding on their own version
and platform in one command.
"""

import os
import sys
import json
import warnings

import numpy as np

warnings.filterwarnings("ignore")
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import problems as pb  # noqa: E402
import proxsuite  # noqa: E402
import importlib.metadata as md  # noqa: E402

ver = md.version("proxsuite")
print(f"=== proxsuite {ver} on {sys.platform} ===\n")
out = {"version": ver, "platform": sys.platform, "rows": []}

for N in (10, 20, 30, 40):
    d = pb.srbd_mpc(horizon=N, form='condensed', seed=0)
    P, q, G, h = d['P_dense'], d['q'], d['G_dense'], d['h']
    n, ni = P.shape[0], G.shape[0]
    # (a) TRUE defaults: touch nothing at all
    qp = proxsuite.proxqp.dense.QP(n, 0, ni)
    qp.init(P, q, None, None, G, None, h)
    qp.settings.verbose = False
    qp.solve()
    st = str(qp.results.info.status).split('.')[-1]
    x = qp.results.x
    viol = float(np.max(G @ x - h))
    obj = float(0.5 * x @ P @ x + q @ x)
    print(f"N={N:2d} TRUE DEFAULTS      -> {st:32s} iter={qp.results.info.iter:5d} "
          f"maxviol={viol:+9.3f} obj={obj:.6f}")
    out["rows"].append(dict(N=N, mode="true_defaults", status=st,
                            iter=int(qp.results.info.iter), viol=viol, obj=obj))
    # (b) only eps_primal_inf lowered, everything else default
    qp2 = proxsuite.proxqp.dense.QP(n, 0, ni)
    qp2.init(P, q, None, None, G, None, h)
    qp2.settings.verbose = False
    qp2.settings.eps_primal_inf = 1e-6
    qp2.solve()
    st2 = str(qp2.results.info.status).split('.')[-1]
    x2 = qp2.results.x
    print(f"      eps_primal_inf=1e-6 -> {st2:32s} iter={qp2.results.info.iter:5d} "
          f"maxviol={np.max(G@x2-h):+9.3e} obj={0.5*x2@P@x2+q@x2:.6f}")
    out["rows"].append(dict(N=N, mode="eps_pinf_1e-6", status=st2,
                            iter=int(qp2.results.info.iter),
                            viol=float(np.max(G@x2-h)),
                            obj=float(0.5*x2@P@x2+q@x2)))
json.dump(out, open(sys.argv[1], 'w'), indent=1)


==> anc/requirements.txt <==
# Exact versions of the run reported in the paper.
# Three entries were not captured by that run and are left unpinned;
# the harness now records them via importlib.metadata.
numpy==2.4.6
qpsolvers==4.13.0
clarabel==0.11.1
cvxopt==1.3.3
daqp   # version not captured in the reported run
ecos==2.0.14
highspy   # version not captured in the reported run
osqp==1.1.3
piqp==0.7.0
proxsuite==0.8.2
qpalm==1.3.0
quadprog   # version not captured in the reported run
scs==3.3.2

# for the URDF whole-body check (wbc_urdf.py)
pin
robot_descriptions


==> anc/results.json <==
{
  "env": {
    "timestamp": "2026-11-16T12:33:50",
    "python": "3.11.18",
    "platform": "Linux-7.0.0-43-generic-x86_64-with-glibc2.43",
    "processor": "",
    "numpy": "2.4.6",
    "qpsolvers": "4.13.0",
    "available_solvers": [
      "clarabel",
      "cvxopt",
      "daqp",
      "ecos",
      "highs",
      "osqp",
      "piqp",
      "proxqp",
      "qpalm",
      "quadprog",
      "scs"
    ],
    "rapl": null,
    "repeats": 100,
    "versions": {
      "osqp": "1.1.3",
      "proxsuite": "0.8.2",
      "scs": "3.3.2",
      "clarabel": "0.11.1",
      "daqp": "unknown",
      "piqp": "0.7.0",
      "qpalm": "1.3.0",
      "quadprog": "unknown",
      "highspy": "unknown",
      "ecos": "2.0.14",
      "cvxopt": "1.3.3"
    }
  },
  "instances": {
    "srbd_mpc_sparse_N10": {
      "meta": {
        "name": "srbd_mpc_sparse_N10",
        "n": 250,
        "n_eq": 130,
        "n_in": 240,
        "structure": "sparse OCP",
        "reg": 1e-06
      },
      "rows": {
        "clarabel": {
          "n": 100,
          "median_ms": 1.6200694990402553,
          "mean_ms": 1.703845750016626,
          "p95_ms": 2.118518999850494,
          "p99_ms": 2.468311000484391,
          "max_ms": 2.675083000212908,
          "min_ms": 1.5289029997802572,
          "found": true,
          "primal_residual": 1.7763568394002505e-15,
          "dual_residual": 9.166545018694794e-13,
          "duality_gap": 9.910770981669259e-09,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 1.810761304179664e-16
        },
        "cvxopt": {
          "n": 100,
          "median_ms": 6.599929499316204,
          "mean_ms": 6.665385830019659,
          "p95_ms": 7.176921999416663,
          "p99_ms": 7.58100599887257,
          "max_ms": 8.362585000213585,
          "min_ms": 6.155962000775617,
          "found": true,
          "primal_residual": 1.7763568394002505e-15,
          "dual_residual": 1.942890293094024e-15,
          "duality_gap": 1.0941203599790228e-06,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 1.810761304179664e-16
        },
        "daqp": {
          "n": 100,
          "median_ms": 2.617861000544508,
          "mean_ms": 2.6967336499183148,
          "p95_ms": 3.375382000740501,
          "p99_ms": 3.659935999166919,
          "max_ms": 4.685882000558195,
          "min_ms": 2.256183001009049,
          "found": true,
          "primal_residual": 2.1316282072803006e-14,
          "dual_residual": 3.7192471324942744e-15,
          "duality_gap": 4.6629367034256575e-15,
          "status": "ok",
          "rel_ineq_violation": 8.526512829121202e-17,
          "rel_eq_violation": 1.0864567825077984e-15
        },
        "ecos": {
          "n": 100,
          "median_ms": 6.113212499258225,
          "mean_ms": 6.249215510033537,
          "p95_ms": 7.0845620011823485,
          "p99_ms": 7.444115999533096,
          "max_ms": 8.42218100115133,
          "min_ms": 5.566394000197761,
          "found": true,
          "primal_residual": 1.151023720780131e-12,
          "dual_residual": 1.9094485912307668e-05,
          "duality_gap": 2.5523789424997112e-05,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 1.1733167388176667e-13
        },
        "highs": {
          "n": 100,
          "median_ms": 10.264764999192266,
          "mean_ms": 10.278381669922965,
          "p95_ms": 10.8259309999994,
          "p99_ms": 11.549477998414659,
          "max_ms": 12.034348999804934,
          "min_ms": 9.633170000597602,
          "found": true,
          "primal_residual": 1.170175067954915e-13,
          "dual_residual": 6.604838342487668e-06,
          "duality_gap": 0.004208342097613671,
          "status": "ok",
          "rel_ineq_violation": 2.5579538487363605e-16,
          "rel_eq_violation": 1.1928390091283537e-14
        },
        "osqp": {
          "n": 100,
          "median_ms": 1.9955019997723866,
          "mean_ms": 2.0586148098300328,
          "p95_ms": 2.4133270017046016,
          "p99_ms": 2.5896469996951055,
          "max_ms": 4.509975000473787,
          "min_ms": 1.8142469998565502,
          "found": true,
          "primal_residual": 0.0015811022070977288,
          "dual_residual": 0.00029192114068063684,
          "duality_gap": 0.024625231251442337,
          "status": "ok",
          "rel_ineq_violation": 6.324408828390915e-06,
          "rel_eq_violation": 5.843516954163267e-05
        },
        "piqp": {
          "n": 100,
          "median_ms": 0.7069735002005473,
          "mean_ms": 0.8292826801698538,
          "p95_ms": 1.1348890002409462,
          "p99_ms": 1.2135559991293121,
          "max_ms": 1.8198170000687242,
          "min_ms": 0.590383000599104,
          "found": true,
          "primal_residual": 3.469446951953614e-15,
          "dual_residual": 8.514613181187514e-09,
          "duality_gap": 3.792199443353184e-09,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 3.5366431722259063e-16
        },
        "proxqp": {
          "n": 100,
          "median_ms": 1.1123794993181946,
          "mean_ms": 1.1769720099619008,
          "p95_ms": 1.4660609995189589,
          "p99_ms": 2.275189001011313,
          "max_ms": 2.332285999727901,
          "min_ms": 1.0664130004442995,
          "found": true,
          "primal_residual": 3.7237435888543002e-06,
          "dual_residual": 5.492457930812255e-07,
          "duality_gap": 3.2477168879885276e-05,
          "status": "ok",
          "rel_ineq_violation": 3.5053798157491657e-09,
          "rel_eq_violation": 3.79586502431631e-07
        },
        "qpalm": {
          "n": 100,
          "median_ms": 1.442125500034308,
          "mean_ms": 1.4846224400571373,
          "p95_ms": 1.7079380013456102,
          "p99_ms": 1.9989489992440213,
          "max_ms": 2.4950230017566355,
          "min_ms": 1.2572870000440162,
          "found": true,
          "primal_residual": 0.0025783562356567905,
          "dual_residual": 1.1302967513642155e-06,
          "duality_gap": 0.0020593140023443812,
          "status": "ok",
          "rel_ineq_violation": 6.895001455471911e-08,
          "rel_eq_violation": 0.00026282938182026406
        },
        "quadprog": {
          "status": "error",
          "error": "exception"
        },
        "scs": {
          "n": 100,
          "median_ms": 3.3868835007524467,
          "mean_ms": 3.4316521700566227,
          "p95_ms": 3.70418100101233,
          "p99_ms": 3.7745390000054613,
          "max_ms": 3.849056000035489,
          "min_ms": 3.220594000595156,
          "found": true,
          "primal_residual": 1.1153957624188138e-07,
          "dual_residual": 4.9874334340425744e-05,
          "duality_gap": 0.0016081674949606217,
          "status": "ok",
          "rel_ineq_violation": 4.461583049675255e-10,
          "rel_eq_violation": 1.3247357130432753e-09
        }
      }
    },
    "srbd_mpc_condensed_N10": {
      "meta": {
        "name": "srbd_mpc_condensed_N10",
        "n": 120,
        "n_eq": 0,
        "n_in": 240,
        "structure": "dense condensed",
        "reg": 1e-06
      },
      "rows": {
        "clarabel": {
          "n": 100,
          "median_ms": 5.761457000517112,
          "mean_ms": 5.76769414014052,
          "p95_ms": 5.977254999379511,
          "p99_ms": 6.052402000932489,
          "max_ms": 6.059523999283556,
          "min_ms": 5.468968000059249,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 2.5400010870632594e-14,
          "duality_gap": 1.0665813309201216e-07,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "cvxopt": {
          "n": 100,
          "median_ms": 3.4093055000994354,
          "mean_ms": 3.4797698500005936,
          "p95_ms": 3.812144001130946,
          "p99_ms": 4.033769000670873,
          "max_ms": 4.162191000432358,
          "min_ms": 3.280101000200375,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 1.3759492963184877e-14,
          "duality_gap": 1.0941209424124299e-06,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "daqp": {
          "n": 100,
          "median_ms": 0.7744125005046953,
          "mean_ms": 0.7924735600317945,
          "p95_ms": 0.9629439991840627,
          "p99_ms": 1.1977409994869959,
          "max_ms": 1.2195500003144844,
          "min_ms": 0.7225330009532627,
          "found": true,
          "primal_residual": 1.2434497875801753e-13,
          "dual_residual": 1.135549987374418e-14,
          "duality_gap": 1.7778660488243503e-13,
          "status": "ok",
          "rel_ineq_violation": 4.973799150320702e-16,
          "rel_eq_violation": null
        },
        "ecos": {
          "n": 100,
          "median_ms": 9.500497000772157,
          "mean_ms": 9.505399229965406,
          "p95_ms": 9.680854998805444,
          "p99_ms": 9.71716300045955,
          "max_ms": 9.720112999275443,
          "min_ms": 9.291484999266686,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 4.7635730964380035e-08,
          "duality_gap": 8.03245008944211e-06,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "highs": {
          "n": 100,
          "median_ms": 7.127007000235608,
          "mean_ms": 7.214441309934045,
          "p95_ms": 8.475291999275214,
          "p99_ms": 9.19664300090517,
          "max_ms": 9.476546998484991,
          "min_ms": 6.112856000981992,
          "found": true,
          "primal_residual": 5.861977570020827e-14,
          "dual_residual": 6.604838521578893e-06,
          "duality_gap": 0.004111862406280635,
          "status": "ok",
          "rel_ineq_violation": 2.3447910280083307e-16,
          "rel_eq_violation": null
        },
        "osqp": {
          "n": 100,
          "median_ms": 2.9586705004476244,
          "mean_ms": 3.021555649993388,
          "p95_ms": 3.415688001041417,
          "p99_ms": 4.07187099881412,
          "max_ms": 4.446715000085533,
          "min_ms": 2.6917649993265513,
          "found": true,
          "primal_residual": 0.014421134262494029,
          "dual_residual": 1.1655177817538752e-05,
          "duality_gap": 0.0008662490892974032,
          "status": "ok",
          "rel_ineq_violation": 5.7684537049976564e-05,
          "rel_eq_violation": null
        },
        "piqp": {
          "n": 100,
          "median_ms": 1.893490500151529,
          "mean_ms": 1.939398309968965,
          "p95_ms": 2.200038999944809,
          "p99_ms": 2.308989998709876,
          "max_ms": 2.682721000383026,
          "min_ms": 1.7544700003782054,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 8.587072890318785e-11,
          "duality_gap": 2.5927531371872092e-09,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "proxqp": {
          "n": 100,
          "median_ms": 0.32594950152997626,
          "mean_ms": 0.33272714017584804,
          "p95_ms": 0.3843909998977324,
          "p99_ms": 0.47183199967548717,
          "max_ms": 0.48025799878814723,
          "min_ms": 0.30320299993036315,
          "found": false,
          "status": "not_found"
        },
        "qpalm": {
          "n": 100,
          "median_ms": 2.0829345003221533,
          "mean_ms": 2.1267477299079474,
          "p95_ms": 2.486490000592312,
          "p99_ms": 3.035295998415677,
          "max_ms": 3.053434000321431,
          "min_ms": 1.7398880008840933,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 2.106237996381239e-07,
          "duality_gap": 3.257997775675016e-05,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "quadprog": {
          "n": 100,
          "median_ms": 0.40936599998531165,
          "mean_ms": 0.4278966699166631,
          "p95_ms": 0.5572379996010568,
          "p99_ms": 0.6399470003088936,
          "max_ms": 0.7274090003193123,
          "min_ms": 0.3875319998769555,
          "found": true,
          "primal_residual": 8.881784197001252e-16,
          "dual_residual": 1.4545656346065527e-14,
          "duality_gap": 6.241448330390753e-14,
          "status": "ok",
          "rel_ineq_violation": 3.552713678800501e-18,
          "rel_eq_violation": null
        },
        "scs": {
          "n": 100,
          "median_ms": 4.048424499160319,
          "mean_ms": 4.0900897099709255,
          "p95_ms": 4.703575999883469,
          "p99_ms": 5.186933000004501,
          "max_ms": 5.443665000711917,
          "min_ms": 3.5921589987992775,
          "found": true,
          "primal_residual": 8.892408432759069e-05,
          "dual_residual": 8.976828219767967e-09,
          "duality_gap": 8.119489041009953e-08,
          "status": "ok",
          "rel_ineq_violation": 3.556963373104516e-07,
          "rel_eq_violation": null
        }
      }
    },
    "srbd_mpc_sparse_N20": {
      "meta": {
        "name": "srbd_mpc_sparse_N20",
        "n": 500,
        "n_eq": 260,
        "n_in": 480,
        "structure": "sparse OCP",
        "reg": 1e-06
      },
      "rows": {
        "clarabel": {
          "n": 100,
          "median_ms": 3.406850500141445,
          "mean_ms": 3.4643099000459188,
          "p95_ms": 3.846547999273753,
          "p99_ms": 4.115428000659449,
          "max_ms": 4.420477000167011,
          "min_ms": 3.1955829999787966,
          "found": true,
          "primal_residual": 6.661338147750939e-16,
          "dual_residual": 1.0590655400723702e-11,
          "duality_gap": 4.1918727222700625e-07,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 6.79035489067374e-17
        },
        "cvxopt": {
          "n": 100,
          "median_ms": 23.766850500578585,
          "mean_ms": 23.835206610056048,
          "p95_ms": 25.257903000238002,
          "p99_ms": 25.798245000260067,
          "max_ms": 26.351765998697374,
          "min_ms": 22.27089899861312,
          "found": true,
          "primal_residual": 7.105427357601002e-15,
          "dual_residual": 2.0122792321330962e-15,
          "duality_gap": 1.0752076365916352e-05,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 7.243045216718656e-16
        },
        "daqp": {
          "n": 100,
          "median_ms": 16.462447500089183,
          "mean_ms": 16.445061970080133,
          "p95_ms": 17.464685000959435,
          "p99_ms": 18.007382999712718,
          "max_ms": 18.375882000327692,
          "min_ms": 15.169039999818779,
          "found": true,
          "primal_residual": 2.2648549702353193e-14,
          "dual_residual": 4.773959005888173e-15,
          "duality_gap": 7.327471962526033e-15,
          "status": "ok",
          "rel_ineq_violation": 9.059419880941277e-17,
          "rel_eq_violation": 8.827461357875862e-16
        },
        "ecos": {
          "n": 100,
          "median_ms": 19.941421998737496,
          "mean_ms": 20.188159299959807,
          "p95_ms": 22.235598000406753,
          "p99_ms": 22.955852999075432,
          "max_ms": 23.39584099900094,
          "min_ms": 18.434469999192515,
          "found": true,
          "primal_residual": 4.5256940556237524e-13,
          "dual_residual": 2.591975746112085e-06,
          "duality_gap": 3.0155667454234703e-06,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 4.6133476611862916e-14
        },
        "highs": {
          "n": 100,
          "median_ms": 42.69978400043328,
          "mean_ms": 42.8610511599436,
          "p95_ms": 44.378126000083284,
          "p99_ms": 46.681940999405924,
          "max_ms": 47.046334999322426,
          "min_ms": 40.84434799915471,
          "found": true,
          "primal_residual": 4.602984660095899e-13,
          "dual_residual": 6.788782913168517e-06,
          "duality_gap": 0.00784938738885066,
          "status": "ok",
          "rel_ineq_violation": 9.983481785847026e-17,
          "rel_eq_violation": 4.6921352294555544e-14
        },
        "osqp": {
          "n": 100,
          "median_ms": 6.228252499568043,
          "mean_ms": 6.303130410015001,
          "p95_ms": 7.0548010007769335,
          "p99_ms": 7.339120000324328,
          "max_ms": 8.492207000017515,
          "min_ms": 5.720273000406451,
          "found": true,
          "primal_residual": 0.003675422069187917,
          "dual_residual": 0.00013795496324046767,
          "duality_gap": 0.07213445533766305,
          "status": "ok",
          "rel_ineq_violation": 1.4701688276751047e-05,
          "rel_eq_violation": 1.9298523727725607e-05
        },
        "piqp": {
          "n": 100,
          "median_ms": 1.6611315004411153,
          "mean_ms": 1.736143370053469,
          "p95_ms": 2.0963340011803666,
          "p99_ms": 2.3585799990542,
          "max_ms": 2.5231720010197023,
          "min_ms": 1.5775379997648997,
          "found": true,
          "primal_residual": 7.719519468096792e-15,
          "dual_residual": 2.7215363296306805e-09,
          "duality_gap": 7.848402150401057e-09,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 7.876104344547093e-16
        },
        "proxqp": {
          "n": 100,
          "median_ms": 2.161549999982526,
          "mean_ms": 2.2102813698438695,
          "p95_ms": 2.5465590006206185,
          "p99_ms": 2.9664030007552356,
          "max_ms": 3.3350739995512413,
          "min_ms": 2.0091299993509892,
          "found": true,
          "primal_residual": 8.059184675559931e-06,
          "dual_residual": 9.38303531158104e-07,
          "duality_gap": 0.0001490926090990108,
          "status": "ok",
          "rel_ineq_violation": 1.9956933787312892e-08,
          "rel_eq_violation": 8.215274898633977e-07
        },
        "qpalm": {
          "n": 100,
          "median_ms": 3.4536365001258673,
          "mean_ms": 3.6333889601155533,
          "p95_ms": 4.708303000370506,
          "p99_ms": 5.589100001088809,
          "max_ms": 7.188022000264027,
          "min_ms": 3.0478749995381804,
          "found": true,
          "primal_residual": 0.007259258753619546,
          "dual_residual": 8.42455563454605e-07,
          "duality_gap": 0.0026641210475213395,
          "status": "ok",
          "rel_ineq_violation": 5.079390982487553e-08,
          "rel_eq_violation": 0.0007399856017960802
        },
        "quadprog": {
          "status": "error",
          "error": "exception"
        },
        "scs": {
          "n": 100,
          "median_ms": 8.580257500398147,
          "mean_ms": 8.794548969890457,
          "p95_ms": 10.650361000443809,
          "p99_ms": 13.129985998602933,
          "max_ms": 13.32778299911297,
          "min_ms": 8.002467000551405,
          "found": true,
          "primal_residual": 5.825159426819937e-06,
          "dual_residual": 0.00022276896843894281,
          "duality_gap": 0.0023976114305546137,
          "status": "ok",
          "rel_ineq_violation": 2.330063770727975e-08,
          "rel_eq_violation": 7.655164018433675e-10
        }
      }
    },
    "srbd_mpc_condensed_N20": {
      "meta": {
        "name": "srbd_mpc_condensed_N20",
        "n": 240,
        "n_eq": 0,
        "n_in": 480,
        "structure": "dense condensed",
        "reg": 1e-06
      },
      "rows": {
        "clarabel": {
          "n": 100,
          "median_ms": 34.319448001042474,
          "mean_ms": 34.58350085993516,
          "p95_ms": 38.12840499995218,
          "p99_ms": 39.73516099904373,
          "max_ms": 41.74685799989675,
          "min_ms": 30.99015999941912,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 5.718077375337703e-13,
          "duality_gap": 6.338569867271257e-07,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "cvxopt": {
          "n": 100,
          "median_ms": 20.27253549931629,
          "mean_ms": 20.7331164000243,
          "p95_ms": 23.009464001006563,
          "p99_ms": 24.07536399914534,
          "max_ms": 25.988252000388457,
          "min_ms": 18.629874000907876,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 1.4414702674441188e-13,
          "duality_gap": 0.0002629979008422932,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "daqp": {
          "n": 100,
          "median_ms": 6.181578499308671,
          "mean_ms": 6.228142310064868,
          "p95_ms": 6.614496000111103,
          "p99_ms": 6.764575999113731,
          "max_ms": 7.132378999813227,
          "min_ms": 5.893408999327221,
          "found": true,
          "primal_residual": 5.480060849549773e-13,
          "dual_residual": 2.1520285553577878e-13,
          "duality_gap": 1.238311536644332e-12,
          "status": "ok",
          "rel_ineq_violation": 2.192024339819909e-15,
          "rel_eq_violation": null
        },
        "ecos": {
          "n": 100,
          "median_ms": 60.26681449930038,
          "mean_ms": 59.49774932994842,
          "p95_ms": 63.63161200169998,
          "p99_ms": 70.98254899938183,
          "max_ms": 75.5353450003895,
          "min_ms": 52.53915700086509,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 1.8861759715282152e-07,
          "duality_gap": 4.6512219454101014e-05,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "highs": {
          "n": 100,
          "median_ms": 34.85824800009141,
          "mean_ms": 35.0234871300745,
          "p95_ms": 36.61359800025821,
          "p99_ms": 37.87870199994359,
          "max_ms": 38.29965499971877,
          "min_ms": 33.07752200089453,
          "found": true,
          "primal_residual": 2.5757174171303632e-14,
          "dual_residual": 6.788783024735956e-06,
          "duality_gap": 0.007656359162265198,
          "status": "ok",
          "rel_ineq_violation": 1.0409807418186635e-16,
          "rel_eq_violation": null
        },
        "osqp": {
          "n": 100,
          "median_ms": 11.847514999317355,
          "mean_ms": 11.977313459992729,
          "p95_ms": 13.214301001426065,
          "p99_ms": 14.03730799938785,
          "max_ms": 14.358689999426133,
          "min_ms": 11.067395000281977,
          "found": true,
          "primal_residual": 0.02223046837640652,
          "dual_residual": 1.750659046895198e-05,
          "duality_gap": 0.000301415620371755,
          "status": "ok",
          "rel_ineq_violation": 8.892187350562608e-05,
          "rel_eq_violation": null
        },
        "piqp": {
          "n": 100,
          "median_ms": 13.50574550087913,
          "mean_ms": 13.56558983998184,
          "p95_ms": 14.335882999148453,
          "p99_ms": 15.808415999345016,
          "max_ms": 15.857137001148658,
          "min_ms": 12.541494001197862,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 2.3998479152969695e-09,
          "duality_gap": 3.701263405417321e-07,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "proxqp": {
          "n": 100,
          "median_ms": 1.2907930004075752,
          "mean_ms": 1.3777867300450453,
          "p95_ms": 1.7504500010545598,
          "p99_ms": 1.8407829993520863,
          "max_ms": 1.9696250001288718,
          "min_ms": 1.2116199995944044,
          "found": false,
          "status": "not_found"
        },
        "qpalm": {
          "n": 100,
          "median_ms": 11.323537500175007,
          "mean_ms": 11.450932170082524,
          "p95_ms": 12.629257000298821,
          "p99_ms": 14.45922499988228,
          "max_ms": 15.520589000516338,
          "min_ms": 10.234351000690367,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 2.1965659852287946e-08,
          "duality_gap": 1.1897320812553902e-07,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "quadprog": {
          "n": 100,
          "median_ms": 2.671150499736541,
          "mean_ms": 2.9015788700053236,
          "p95_ms": 4.3288819997542305,
          "p99_ms": 4.673932000514469,
          "max_ms": 4.813016999833053,
          "min_ms": 2.3519870010204613,
          "found": true,
          "primal_residual": 1.554312234475219e-14,
          "dual_residual": 7.309430838375874e-14,
          "duality_gap": 2.143726168801763e-12,
          "status": "ok",
          "rel_ineq_violation": 6.217248937900877e-17,
          "rel_eq_violation": null
        },
        "scs": {
          "n": 100,
          "median_ms": 13.985268999022082,
          "mean_ms": 14.480852380038414,
          "p95_ms": 16.353603999959887,
          "p99_ms": 18.627474000822986,
          "max_ms": 19.0136450000864,
          "min_ms": 12.629111000933335,
          "found": true,
          "primal_residual": 0.0027635011280207067,
          "dual_residual": 7.872166439062966e-06,
          "duality_gap": 0.0004376206001874836,
          "status": "ok",
          "rel_ineq_violation": 1.1054004512082827e-05,
          "rel_eq_violation": null
        }
      }
    },
    "srbd_mpc_sparse_N30": {
      "meta": {
        "name": "srbd_mpc_sparse_N30",
        "n": 750,
        "n_eq": 390,
        "n_in": 720,
        "structure": "sparse OCP",
        "reg": 1e-06
      },
      "rows": {
        "clarabel": {
          "n": 100,
          "median_ms": 5.777629999101919,
          "mean_ms": 5.874684370010073,
          "p95_ms": 6.584597998880781,
          "p99_ms": 8.073688999502338,
          "max_ms": 8.23592900087533,
          "min_ms": 5.31228399995598,
          "found": true,
          "primal_residual": 1.7763568394002505e-15,
          "dual_residual": 6.704036089287546e-12,
          "duality_gap": 1.5960732446806958e-07,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 1.810761304179664e-16
        },
        "cvxopt": {
          "n": 100,
          "median_ms": 47.25656099981279,
          "mean_ms": 47.28464226012875,
          "p95_ms": 48.86682400137943,
          "p99_ms": 50.12755000097968,
          "max_ms": 50.29981999905431,
          "min_ms": 45.311309999306104,
          "found": true,
          "primal_residual": 1.5987211554602254e-14,
          "dual_residual": 2.3314683517128287e-15,
          "duality_gap": 2.124181222384891e-05,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 1.6296851737616976e-15
        },
        "daqp": {
          "n": 100,
          "median_ms": 50.008910498945625,
          "mean_ms": 50.134624049915146,
          "p95_ms": 52.16659200050344,
          "p99_ms": 52.970488999562804,
          "max_ms": 55.51036600081716,
          "min_ms": 47.124310000072,
          "found": true,
          "primal_residual": 2.353672812205332e-14,
          "dual_residual": 7.237266341775239e-15,
          "duality_gap": 5.10702591327572e-15,
          "status": "ok",
          "rel_ineq_violation": 9.423573033018329e-17,
          "rel_eq_violation": 1.7428577552729266e-15
        },
        "ecos": {
          "n": 100,
          "median_ms": 34.06090350017621,
          "mean_ms": 33.975006230139115,
          "p95_ms": 35.7474030006415,
          "p99_ms": 36.38704800141568,
          "max_ms": 37.62447400004021,
          "min_ms": 31.686868000178947,
          "found": true,
          "primal_residual": 2.6235180694555993e-11,
          "dual_residual": 1.5456727400331438e-05,
          "duality_gap": 1.3576125011072193e-05,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 2.6743303460301726e-12
        },
        "highs": {
          "n": 100,
          "median_ms": 116.34335149938124,
          "mean_ms": 116.73152269007915,
          "p95_ms": 122.13732800046273,
          "p99_ms": 123.02815799921518,
          "max_ms": 123.34636099876661,
          "min_ms": 110.91080500045791,
          "found": true,
          "primal_residual": 4.625189120588402e-13,
          "dual_residual": 6.818332255079909e-06,
          "duality_gap": 0.011422674537739486,
          "status": "ok",
          "rel_ineq_violation": 2.9309887850104134e-16,
          "rel_eq_violation": 4.7147697457578e-14
        },
        "osqp": {
          "n": 100,
          "median_ms": 13.647086499986472,
          "mean_ms": 13.786699260017485,
          "p95_ms": 15.222141999402083,
          "p99_ms": 15.892030998656992,
          "max_ms": 17.03559499947005,
          "min_ms": 12.630130000616191,
          "found": true,
          "primal_residual": 0.0006603221827028855,
          "dual_residual": 0.00015708899337092957,
          "duality_gap": 0.14930950489967398,
          "status": "ok",
          "rel_ineq_violation": 2.4382899077668443e-06,
          "rel_eq_violation": 6.731112973525846e-05
        },
        "piqp": {
          "n": 100,
          "median_ms": 2.662691000296036,
          "mean_ms": 2.7069891799510515,
          "p95_ms": 3.0203070000425214,
          "p99_ms": 3.2251859993266407,
          "max_ms": 3.315711999675841,
          "min_ms": 2.425586000754265,
          "found": true,
          "primal_residual": 1.1030239221998528e-14,
          "dual_residual": 2.688015809937383e-09,
          "duality_gap": 2.3157569639664644e-08,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 1.1243872805299213e-15
        },
        "proxqp": {
          "n": 100,
          "median_ms": 3.820787000222481,
          "mean_ms": 3.911037630005012,
          "p95_ms": 4.353057000116678,
          "p99_ms": 4.913888000373845,
          "max_ms": 5.368548001570161,
          "min_ms": 3.5792430007859366,
          "found": true,
          "primal_residual": 1.8785104671339742e-06,
          "dual_residual": 1.4410621263104728e-07,
          "duality_gap": 5.3115040898887855e-05,
          "status": "ok",
          "rel_ineq_violation": 3.972964712772864e-09,
          "rel_eq_violation": 1.9148934425422773e-07
        },
        "qpalm": {
          "n": 100,
          "median_ms": 6.817715499892074,
          "mean_ms": 6.942946329945698,
          "p95_ms": 8.308139998916886,
          "p99_ms": 9.218650000548223,
          "max_ms": 9.43039799858525,
          "min_ms": 6.130009000116843,
          "found": true,
          "primal_residual": 0.007408674124364689,
          "dual_residual": 3.608669152136367e-07,
          "duality_gap": 0.0016978600318564574,
          "status": "ok",
          "rel_ineq_violation": 5.690581637196601e-08,
          "rel_eq_violation": 0.0007552165264388062
        },
        "quadprog": {
          "status": "error",
          "error": "exception"
        },
        "scs": {
          "n": 100,
          "median_ms": 13.319303999196563,
          "mean_ms": 13.6620320300608,
          "p95_ms": 16.13386799908767,
          "p99_ms": 17.799286000808934,
          "max_ms": 18.211359001725214,
          "min_ms": 12.07152499955555,
          "found": true,
          "primal_residual": 5.044498712081236e-07,
          "dual_residual": 0.00010970599316183726,
          "duality_gap": 0.01079602292291204,
          "status": "ok",
          "rel_ineq_violation": 2.0177994849234265e-09,
          "rel_eq_violation": 3.0320295951335337e-09
        }
      }
    },
    "srbd_mpc_condensed_N30": {
      "meta": {
        "name": "srbd_mpc_condensed_N30",
        "n": 360,
        "n_eq": 0,
        "n_in": 720,
        "structure": "dense condensed",
        "reg": 1e-06
      },
      "rows": {
        "clarabel": {
          "n": 100,
          "median_ms": 75.55592149947188,
          "mean_ms": 75.78405072003079,
          "p95_ms": 82.18827400014561,
          "p99_ms": 87.12051499969675,
          "max_ms": 88.40825199877145,
          "min_ms": 69.7989050004253,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 1.866639394405087e-11,
          "duality_gap": 2.437964553634979e-06,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "cvxopt": {
          "n": 100,
          "median_ms": 66.69985250027821,
          "mean_ms": 66.89263447013218,
          "p95_ms": 70.99988099980692,
          "p99_ms": 73.59844400161819,
          "max_ms": 75.8985100001155,
          "min_ms": 62.43409400121891,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 1.319851425782793e-12,
          "duality_gap": 0.0005691208993394772,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "daqp": {
          "n": 100,
          "median_ms": 23.574663499857706,
          "mean_ms": 24.593822179958806,
          "p95_ms": 30.962273000113782,
          "p99_ms": 32.77397099918744,
          "max_ms": 37.88272500059975,
          "min_ms": 21.661369999492308,
          "found": true,
          "primal_residual": 3.89910326248355e-13,
          "dual_residual": 1.215277878330312e-12,
          "duality_gap": 5.344255420147714e-12,
          "status": "ok",
          "rel_ineq_violation": 1.55964130499342e-15,
          "rel_eq_violation": null
        },
        "ecos": {
          "n": 100,
          "median_ms": 224.11103450031078,
          "mean_ms": 224.68119249002484,
          "p95_ms": 231.02052499962156,
          "p99_ms": 236.6231459982373,
          "max_ms": 239.2232599995623,
          "min_ms": 214.12818300086656,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 2.7696159160843407e-05,
          "duality_gap": 0.038503657755082986,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "highs": {
          "n": 100,
          "median_ms": 94.27321149996715,
          "mean_ms": 94.30212707000464,
          "p95_ms": 98.21678000116663,
          "p99_ms": 100.4480629999307,
          "max_ms": 100.75357200003054,
          "min_ms": 89.88048600076581,
          "found": true,
          "primal_residual": 4.432010314303625e-13,
          "dual_residual": 6.818332288993645e-06,
          "duality_gap": 0.011133051905726055,
          "status": "ok",
          "rel_ineq_violation": 1.77280412572145e-15,
          "rel_eq_violation": null
        },
        "osqp": {
          "n": 100,
          "median_ms": 26.302371000383573,
          "mean_ms": 26.619673300028808,
          "p95_ms": 28.556735000165645,
          "p99_ms": 30.646252000224194,
          "max_ms": 30.675949999931618,
          "min_ms": 25.55042099993443,
          "found": true,
          "primal_residual": 0.010622905857529119,
          "dual_residual": 2.8137721262144755e-06,
          "duality_gap": 0.0003958278394628678,
          "status": "ok",
          "rel_ineq_violation": 4.2491623430116474e-05,
          "rel_eq_violation": null
        },
        "piqp": {
          "n": 100,
          "median_ms": 43.33966699960001,
          "mean_ms": 43.075138380063436,
          "p95_ms": 44.46345299948007,
          "p99_ms": 44.962324000152876,
          "max_ms": 45.8573729993077,
          "min_ms": 40.5520330004947,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 1.9302342772512676e-10,
          "duality_gap": 7.566543658472924e-08,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "proxqp": {
          "n": 100,
          "median_ms": 9.105051500228,
          "mean_ms": 9.141836010039697,
          "p95_ms": 9.695300001112628,
          "p99_ms": 9.881665000648354,
          "max_ms": 10.73704700138478,
          "min_ms": 8.61902600081521,
          "found": false,
          "status": "not_found"
        },
        "qpalm": {
          "n": 100,
          "median_ms": 26.75595799973962,
          "mean_ms": 26.900655379904492,
          "p95_ms": 28.026562999002635,
          "p99_ms": 28.273763000470353,
          "max_ms": 29.24608399916906,
          "min_ms": 25.684123998871655,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 1.4306401435553156e-07,
          "duality_gap": 1.3230574171414766e-06,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "quadprog": {
          "n": 100,
          "median_ms": 7.509459999710089,
          "mean_ms": 7.546995179927762,
          "p95_ms": 8.076326001173584,
          "p99_ms": 8.19176999902993,
          "max_ms": 8.44455799960997,
          "min_ms": 7.053188999634585,
          "found": true,
          "primal_residual": 6.661338147750939e-15,
          "dual_residual": 6.466216451173068e-13,
          "duality_gap": 1.3615721397575165e-11,
          "status": "ok",
          "rel_ineq_violation": 2.708944180085382e-17,
          "rel_eq_violation": null
        },
        "scs": {
          "n": 100,
          "median_ms": 27.849880500070867,
          "mean_ms": 27.976495499951852,
          "p95_ms": 28.81977399920288,
          "p99_ms": 29.681605001314892,
          "max_ms": 30.4280780001136,
          "min_ms": 27.361591999579105,
          "found": true,
          "primal_residual": 0.009323780302954887,
          "dual_residual": 1.8120080732125787e-05,
          "duality_gap": 0.0011166955251565832,
          "status": "ok",
          "rel_ineq_violation": 3.729512121181955e-05,
          "rel_eq_violation": null
        }
      }
    },
    "srbd_mpc_sparse_N40": {
      "meta": {
        "name": "srbd_mpc_sparse_N40",
        "n": 1000,
        "n_eq": 520,
        "n_in": 960,
        "structure": "sparse OCP",
        "reg": 1e-06
      },
      "rows": {
        "clarabel": {
          "n": 100,
          "median_ms": 7.155180500376446,
          "mean_ms": 7.158866549962113,
          "p95_ms": 7.361017000221182,
          "p99_ms": 7.415710000714171,
          "max_ms": 7.427188000292517,
          "min_ms": 6.760796999515151,
          "found": true,
          "primal_residual": 1.7763568394002505e-15,
          "dual_residual": 7.939770802628532e-12,
          "duality_gap": 2.0473977868640247e-07,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 1.810761304179664e-16
        },
        "cvxopt": {
          "n": 100,
          "median_ms": 72.73196799906145,
          "mean_ms": 72.84418455998093,
          "p95_ms": 74.05558199934603,
          "p99_ms": 74.50069500009704,
          "max_ms": 74.51041999956942,
          "min_ms": 71.50511100007861,
          "found": true,
          "primal_residual": 6.750155989720952e-14,
          "dual_residual": 2.338407245616736e-15,
          "duality_gap": 4.850525708932629e-05,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 6.8808929558827235e-15
        },
        "daqp": {
          "n": 100,
          "median_ms": 107.46703499989962,
          "mean_ms": 107.70210894012052,
          "p95_ms": 109.79419599971152,
          "p99_ms": 111.08561100081715,
          "max_ms": 111.33673599942995,
          "min_ms": 104.9986779999017,
          "found": true,
          "primal_residual": 2.1094237467877974e-14,
          "dual_residual": 1.1060596882828122e-14,
          "duality_gap": 2.531308496145357e-14,
          "status": "ok",
          "rel_ineq_violation": 3.907985046680551e-17,
          "rel_eq_violation": 2.1729135650155968e-15
        },
        "ecos": {
          "n": 100,
          "median_ms": 51.18519500047114,
          "mean_ms": 51.51068195993503,
          "p95_ms": 53.776849001224036,
          "p99_ms": 53.968988000633544,
          "max_ms": 54.874776000360725,
          "min_ms": 50.021786000797874,
          "found": true,
          "primal_residual": 6.932391509797964e-12,
          "dual_residual": 1.2434448956821775e-05,
          "duality_gap": 1.9216223991369574e-05,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 7.066658012026467e-13
        },
        "highs": {
          "n": 100,
          "median_ms": 243.7804414994389,
          "mean_ms": 243.84075122998183,
          "p95_ms": 246.86425700019754,
          "p99_ms": 247.63677499868209,
          "max_ms": 248.86020899975847,
          "min_ms": 239.50814599993464,
          "found": true,
          "primal_residual": 9.201528428093297e-13,
          "dual_residual": 6.822706163494836e-06,
          "duality_gap": 0.014985584356375758,
          "status": "ok",
          "rel_ineq_violation": 5.684341886080802e-17,
          "rel_eq_violation": 9.37974355565066e-14
        },
        "osqp": {
          "n": 100,
          "median_ms": 19.1175475010823,
          "mean_ms": 19.172797320043173,
          "p95_ms": 19.697622999956366,
          "p99_ms": 20.228362998750526,
          "max_ms": 20.417231000465108,
          "min_ms": 18.653782999535906,
          "found": true,
          "primal_residual": 0.0011790305649855282,
          "dual_residual": 0.0002734227835216312,
          "duality_gap": 0.19849231629494524,
          "status": "ok",
          "rel_ineq_violation": 3.0472084253248437e-06,
          "rel_eq_violation": 0.00012018660193532963
        },
        "piqp": {
          "n": 100,
          "median_ms": 3.4354339995843475,
          "mean_ms": 3.4886901699428563,
          "p95_ms": 3.7142760011192877,
          "p99_ms": 3.907436999725178,
          "max_ms": 4.11376800002472,
          "min_ms": 3.343849000884802,
          "found": true,
          "primal_residual": 8.923417560424696e-15,
          "dual_residual": 3.453080266169195e-09,
          "duality_gap": 1.3263949494302096e-08,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 9.092709595792805e-16
        },
        "proxqp": {
          "n": 100,
          "median_ms": 4.555972499474592,
          "mean_ms": 4.599810469899239,
          "p95_ms": 4.9230249987886054,
          "p99_ms": 4.957302999173407,
          "max_ms": 5.028605999541469,
          "min_ms": 4.4210010000824695,
          "found": true,
          "primal_residual": 2.750847990026084e-06,
          "dual_residual": 2.0751332797299e-07,
          "duality_gap": 7.994240916442408e-05,
          "status": "ok",
          "rel_ineq_violation": 5.977458691575066e-09,
          "rel_eq_violation": 2.804126391463898e-07
        },
        "qpalm": {
          "n": 100,
          "median_ms": 8.913636499528366,
          "mean_ms": 8.934961889881379,
          "p95_ms": 9.34089399925142,
          "p99_ms": 9.474128999499953,
          "max_ms": 9.594541999831563,
          "min_ms": 8.520100998794078,
          "found": true,
          "primal_residual": 0.007131451595869781,
          "dual_residual": 3.836598534725751e-07,
          "duality_gap": 0.0016180209590166417,
          "status": "ok",
          "rel_ineq_violation": 6.941179655057128e-08,
          "rel_eq_violation": 0.0007269573492221998
        },
        "quadprog": {
          "status": "error",
          "error": "exception"
        },
        "scs": {
          "n": 100,
          "median_ms": 15.782102999764902,
          "mean_ms": 15.805555910046678,
          "p95_ms": 16.21491299920308,
          "p99_ms": 16.277582000839175,
          "max_ms": 16.398265999669093,
          "min_ms": 14.723796000907896,
          "found": true,
          "primal_residual": 0.0035213708794588072,
          "dual_residual": 9.267794950809703e-05,
          "duality_gap": 0.007051447992839188,
          "status": "ok",
          "rel_ineq_violation": 1.4085483517835228e-05,
          "rel_eq_violation": 4.683287988536578e-10
        }
      }
    },
    "srbd_mpc_condensed_N40": {
      "meta": {
        "name": "srbd_mpc_condensed_N40",
        "n": 480,
        "n_eq": 0,
        "n_in": 960,
        "structure": "dense condensed",
        "reg": 1e-06
      },
      "rows": {
        "clarabel": {
          "n": 100,
          "median_ms": 129.4015395005772,
          "mean_ms": 128.7014081000052,
          "p95_ms": 137.33806599884701,
          "p99_ms": 138.96279499931552,
          "max_ms": 139.14248400033102,
          "min_ms": 106.20995099998254,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 2.160095204803687e-10,
          "duality_gap": 1.4851060397084656e-05,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "cvxopt": {
          "n": 100,
          "median_ms": 150.65130349921674,
          "mean_ms": 148.13737508000486,
          "p95_ms": 161.58675400038192,
          "p99_ms": 166.28198099897418,
          "max_ms": 172.42070800057263,
          "min_ms": 121.7667380005878,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 3.7677956161478944e-12,
          "duality_gap": 0.0014087182805108574,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "daqp": {
          "n": 100,
          "median_ms": 57.332045000293874,
          "mean_ms": 57.52176610994866,
          "p95_ms": 60.666206998575944,
          "p99_ms": 62.21221399937349,
          "max_ms": 62.67621799997869,
          "min_ms": 54.439151999758906,
          "found": true,
          "primal_residual": 1.3820056210533949e-12,
          "dual_residual": 2.7416097170274156e-11,
          "duality_gap": 1.0237139174557042e-10,
          "status": "ok",
          "rel_ineq_violation": 5.52802248421358e-15,
          "rel_eq_violation": null
        },
        "ecos": {
          "n": 100,
          "median_ms": 575.2146934992197,
          "mean_ms": 569.2275314698418,
          "p95_ms": 612.1949669995956,
          "p99_ms": 625.1101069992728,
          "max_ms": 633.5568529993907,
          "min_ms": 483.07840499910526,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 0.004186747255279691,
          "duality_gap": 0.010445917859838576,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "highs": {
          "n": 100,
          "median_ms": 197.07183049922605,
          "mean_ms": 195.08741808003833,
          "p95_ms": 208.75063200037403,
          "p99_ms": 215.35832099834806,
          "max_ms": 216.589132000081,
          "min_ms": 168.4911580014159,
          "found": true,
          "primal_residual": 1.2301271112846734e-13,
          "dual_residual": 6.822706220432906e-06,
          "duality_gap": 0.014599287595300037,
          "status": "ok",
          "rel_ineq_violation": 4.920508445138694e-16,
          "rel_eq_violation": null
        },
        "osqp": {
          "n": 100,
          "median_ms": 41.15509299936093,
          "mean_ms": 41.49301785004354,
          "p95_ms": 44.22906699983287,
          "p99_ms": 47.41461300000083,
          "max_ms": 49.63083700022253,
          "min_ms": 38.95107499920414,
          "found": true,
          "primal_residual": 0.016832380332939323,
          "dual_residual": 9.023031487854789e-07,
          "duality_gap": 0.0007829018534215451,
          "status": "ok",
          "rel_ineq_violation": 6.73295213317573e-05,
          "rel_eq_violation": null
        },
        "piqp": {
          "n": 100,
          "median_ms": 110.56739399919024,
          "mean_ms": 110.68013117994269,
          "p95_ms": 115.84693300028448,
          "p99_ms": 122.35920599960082,
          "max_ms": 122.6936229995772,
          "min_ms": 103.6142140001175,
          "found": true,
          "primal_residual": 0.0,
          "dual_residual": 2.0716719974838836e-10,
          "duality_gap": 5.880509403553835e-08,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": null
        },
        "proxqp": {
          "n": 100,
          "median_ms": 21.219729000222287,
          "mean_ms": 21.58230666997042,
          "p95_ms": 24.00564200070221,
          "p99_ms": 25.849859001027653,
          "max_ms": 25.902424999003415,
          "min_ms": 19.430022999586072,
          "found": false,
          "status": "not_found"
        },
        "qpalm": {
          "n": 100,
          "median_ms": 46.81897049977124,
          "mean_ms": 46.44765888016991,
          "p95_ms": 51.995408999573556,
          "p99_ms": 53.85367200142355,
          "max_ms": 54.419504000179586,
          "min_ms": 37.258899999869755,
          "found": true,
          "primal_residual": 3.9514263503903635e-05,
          "dual_residual": 0.000910665701062226,
          "duality_gap": 0.006223185692436768,
          "status": "ok",
          "rel_ineq_violation": 1.5805705401561453e-07,
          "rel_eq_violation": null
        },
        "quadprog": {
          "n": 100,
          "median_ms": 15.517331499722786,
          "mean_ms": 16.89838342001167,
          "p95_ms": 20.4956530014897,
          "p99_ms": 22.912989001270034,
          "max_ms": 22.97057200121344,
          "min_ms": 14.85125299950596,
          "found": true,
          "primal_residual": 8.881784197001252e-16,
          "dual_residual": 1.9909629500602932e-12,
          "duality_gap": 8.297067893847654e-11,
          "status": "ok",
          "rel_ineq_violation": 3.996802888650563e-18,
          "rel_eq_violation": null
        },
        "scs": {
          "n": 100,
          "median_ms": 59.20214349953312,
          "mean_ms": 59.99316994986657,
          "p95_ms": 66.34493899946392,
          "p99_ms": 71.13213199954771,
          "max_ms": 72.61222899978748,
          "min_ms": 55.14606300130254,
          "found": true,
          "primal_residual": 0.0012460024838327755,
          "dual_residual": 4.067622457193387e-06,
          "duality_gap": 2.5320331318483616e-05,
          "status": "ok",
          "rel_ineq_violation": 4.984009935331102e-06,
          "rel_eq_violation": null
        }
      }
    },
    "wbc_id": {
      "meta": {
        "name": "wbc_id",
        "n": 30,
        "n_eq": 18,
        "n_in": 48,
        "structure": "dense WBC"
      },
      "rows": {
        "clarabel": {
          "n": 400,
          "median_ms": 0.9993075000238605,
          "mean_ms": 1.0967555350089242,
          "p95_ms": 1.5795439994690241,
          "p99_ms": 2.088032000756357,
          "max_ms": 2.181316000132938,
          "min_ms": 0.89517599917599,
          "found": true,
          "primal_residual": 7.993605777301127e-15,
          "dual_residual": 4.4995812631398735e-12,
          "duality_gap": 1.423400064481939e-09,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 1.4843397073910968e-15
        },
        "cvxopt": {
          "n": 400,
          "median_ms": 0.8183814998119487,
          "mean_ms": 0.8496257474644153,
          "p95_ms": 1.06622699968284,
          "p99_ms": 1.1168130004080012,
          "max_ms": 1.2328570010140538,
          "min_ms": 0.7731550012977095,
          "found": true,
          "primal_residual": 3.552713678800501e-15,
          "dual_residual": 2.0023982472139323e-12,
          "duality_gap": 1.8201839679932164e-07,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 3.710849268477742e-16
        },
        "daqp": {
          "n": 400,
          "median_ms": 0.02907350062741898,
          "mean_ms": 0.03183593249559635,
          "p95_ms": 0.04739299947686959,
          "p99_ms": 0.05425199924502522,
          "max_ms": 0.06425900028261822,
          "min_ms": 0.028157000997452997,
          "found": true,
          "primal_residual": 5.657696533489798e-13,
          "dual_residual": 4.440892098500626e-14,
          "duality_gap": 5.222489107836736e-13,
          "status": "ok",
          "rel_ineq_violation": 2.263078613395919e-15,
          "rel_eq_violation": 2.913016675755028e-14
        },
        "ecos": {
          "n": 400,
          "median_ms": 1.5889910000623786,
          "mean_ms": 1.6634058699355592,
          "p95_ms": 1.9656690001284005,
          "p99_ms": 2.865966000172193,
          "max_ms": 3.8747929993405705,
          "min_ms": 1.3533270011976128,
          "found": true,
          "primal_residual": 2.8389735007294803e-11,
          "dual_residual": 1.5083867301868281e-05,
          "duality_gap": 4.528331530195828e-06,
          "status": "ok",
          "rel_ineq_violation": 1.1355894002917921e-13,
          "rel_eq_violation": 1.796236588406651e-12
        },
        "highs": {
          "n": 400,
          "median_ms": 3.0435790004048613,
          "mean_ms": 3.1211480499860045,
          "p95_ms": 3.767268000956392,
          "p99_ms": 4.189822000626009,
          "max_ms": 5.079356000351254,
          "min_ms": 2.665595000507892,
          "found": true,
          "primal_residual": 7.37188088351104e-14,
          "dual_residual": 6.720195217385649e-07,
          "duality_gap": 1.7955211783160507e-05,
          "status": "ok",
          "rel_ineq_violation": 5.684341886080802e-17,
          "rel_eq_violation": 1.5214482000758742e-14
        },
        "osqp": {
          "n": 400,
          "median_ms": 0.7629345000168541,
          "mean_ms": 0.8136952550012211,
          "p95_ms": 1.1674650013446808,
          "p99_ms": 1.3062449997960357,
          "max_ms": 1.5646069987269584,
          "min_ms": 0.6738800002494827,
          "found": true,
          "primal_residual": 0.025560271707135485,
          "dual_residual": 0.007970184731674324,
          "duality_gap": 0.0028388307099582732,
          "status": "ok",
          "rel_ineq_violation": 0.00010224108682851352,
          "rel_eq_violation": 2.2790840773133417e-05
        },
        "piqp": {
          "n": 400,
          "median_ms": 0.13829549970978405,
          "mean_ms": 0.1487695475725559,
          "p95_ms": 0.22716099920216948,
          "p99_ms": 0.24507200032530818,
          "max_ms": 0.27292899903841317,
          "min_ms": 0.13286900139064528,
          "found": true,
          "primal_residual": 7.105427357601002e-15,
          "dual_residual": 1.106084113189354e-09,
          "duality_gap": 5.296385552355787e-11,
          "status": "ok",
          "rel_ineq_violation": 0.0,
          "rel_eq_violation": 1.4843397073910968e-15
        },
        "proxqp": {
          "n": 400,
          "median_ms": 0.37667149990738835,
          "mean_ms": 0.3889019299958818,
          "p95_ms": 0.48871100079850294,
          "p99_ms": 0.5436899991764221,
          "max_ms": 0.553395000679302,
          "min_ms": 0.35613999898487236,
          "found": true,
          "primal_residual": 4.799929023135974e-07,
          "dual_residual": 1.6437695649074158e-10,
          "duality_gap": 2.2614250561048266e-07,
          "status": "ok",
          "rel_ineq_violation": 1.91997158083268e-09,
          "rel_eq_violation": 1.6023878063658193e-09
        },
        "qpalm": {
          "n": 400,
          "median_ms": 0.9622560000934754,
          "mean_ms": 0.9762470925352318,
          "p95_ms": 1.2596810011018533,
          "p99_ms": 1.6454889992019162,
          "max_ms": 1.8610169991006842,
          "min_ms": 0.7111969989637146,
          "found": true,
          "primal_residual": 0.0012915441855962384,
          "dual_residual": 6.783190897863278e-09,
          "duality_gap": 0.0010926668607780243,
          "status": "ok",
          "rel_ineq_violation": 1.5716438725661418e-06,
          "rel_eq_violation": 0.00026980647637975475
        },
        "quadprog": {
          "n": 400,
          "median_ms": 0.1591455002198927,
          "mean_ms": 0.18718431995694118,
          "p95_ms": 0.28146099975856487,
          "p99_ms": 0.5077259993413463,
          "max_ms": 0.798538998424192,
          "min_ms": 0.14623300012317486,
          "found": true,
          "primal_residual": 1.0658141036401503e-13,
          "dual_residual": 3.197442310920451e-14,
          "duality_gap": 4.085620730620576e-14,
          "status": "ok",
          "rel_ineq_violation": 4.263256414560601e-16,
          "rel_eq_violation": 1.6513279244725952e-14
        },
        "scs": {
          "n": 400,
          "median_ms": 1.1311685002510785,
          "mean_ms": 1.1785686925350092,
          "p95_ms": 1.4852519998385105,
          "p99_ms": 1.7178110010718228,
          "max_ms": 1.9041150007979013,
          "min_ms": 1.007752000077744,
          "found": true,
          "primal_residual": 0.0002266080422832495,
          "dual_residual": 3.707808082253905e-05,
          "duality_gap": 2.69487146482561e-05,
          "status": "ok",
          "rel_ineq_violation": 9.064321691337974e-07,
          "rel_eq_violation": 2.9534959183728268e-09
        }
      }
    }
  },
  "warmstart": {
    "clarabel": {
      "status": "ok",
      "cold_median_ms": 6.550325000716839,
      "warm_median_ms": 6.6839504997915355,
      "speedup": 0.9800080058823201
    },
    "cvxopt": {
      "status": "ok",
      "cold_median_ms": 3.810823999629065,
      "warm_median_ms": 5.64537550053501,
      "speedup": 0.6750346366274332
    },
    "daqp": {
      "status": "ok",
      "cold_median_ms": 0.8808860002318397,
      "warm_median_ms": 0.8418924999205046,
      "speedup": 1.046316483773186
    },
    "ecos": {
      "status": "ok",
      "cold_median_ms": 11.369720499715186,
      "warm_median_ms": 11.486650999358972,
      "speedup": 0.9898203140627925
    },
    "highs": {
      "status": "ok",
      "cold_median_ms": 7.722012999693106,
      "warm_median_ms": 7.896433500718558,
      "speedup": 0.97791148358185
    },
    "osqp": {
      "status": "ok",
      "cold_median_ms": 3.161583000292012,
      "warm_median_ms": 2.3670574992138427,
      "speedup": 1.3356595694621067
    },
    "piqp": {
      "status": "ok",
      "cold_median_ms": 2.0176594998702058,
      "warm_median_ms": 2.0799944995815167,
      "speedup": 0.9700311708882632
    },
    "proxqp": {
      "status": "ok",
      "cold_median_ms": 0.3374184998392593,
      "warm_median_ms": 0.5627800010188366,
      "speedup": 0.5995566637556576
    },
    "qpalm": {
      "status": "ok",
      "cold_median_ms": 2.824835500177869,
      "warm_median_ms": 2.948857999399479,
      "speedup": 0.9579421934705346
    },
    "quadprog": {
      "status": "ok",
      "cold_median_ms": 0.4921275003653136,
      "warm_median_ms": 0.4939090003972524,
      "speedup": 0.9963930601983242
    },
    "scs": {
      "status": "ok",
      "cold_median_ms": 4.3003519995181705,
      "warm_median_ms": 4.157767999458883,
      "speedup": 1.0342933997466535
    }
  },
  "infeasible": {
    "clarabel": {
      "found": false,
      "x_is_none": false,
      "raised": false
    },
    "cvxopt": {
      "found": false,
      "x_is_none": false,
      "raised": false
    },
    "daqp": {
      "found": false,
      "x_is_none": true,
      "raised": false
    },
    "ecos": {
      "found": false,
      "x_is_none": false,
      "raised": false
    },
    "highs": {
      "found": false,
      "x_is_none": false,
      "raised": false
    },
    "osqp": {
      "found": false,
      "x_is_none": false,
      "raised": false
    },
    "piqp": {
      "found": false,
      "x_is_none": false,
      "raised": false
    },
    "proxqp": {
      "found": false,
      "x_is_none": false,
      "raised": false
    },
    "qpalm": {
      "found": false,
      "x_is_none": false,
      "raised": false
    },
    "quadprog": {
      "found": false,
      "x_is_none": true,
      "raised": false
    },
    "scs": {
      "found": false,
      "x_is_none": false,
      "raised": false
    }
  },
  "overhead": {
    "clarabel": {
      "n": 200,
      "median_ms": 0.1255964998563286,
      "mean_ms": 0.13149081512892735,
      "p95_ms": 0.17662200116319582,
      "p99_ms": 0.2391540001553949,
      "max_ms": 0.26713200168160256,
      "min_ms": 0.1194180003949441
    },
    "cvxopt": {
      "n": 200,
      "median_ms": 0.2382830007263692,
      "mean_ms": 0.24833778003085172,
      "p95_ms": 0.3139670006930828,
      "p99_ms": 0.43719899986172095,
      "max_ms": 0.4665510004997486,
      "min_ms": 0.22495399934996385
    },
    "daqp": {
      "n": 200,
      "median_ms": 0.006710499292239547,
      "mean_ms": 0.007621110044055968,
      "p95_ms": 0.007378999725915492,
      "p99_ms": 0.011074998838012107,
      "max_ms": 0.15404599980683997,
      "min_ms": 0.006176000169944018
    },
    "ecos": {
      "n": 200,
      "median_ms": 0.08142750084516592,
      "mean_ms": 0.08516797499396489,
      "p95_ms": 0.10528200073167682,
      "p99_ms": 0.15995200010365807,
      "max_ms": 0.174710999999661,
      "min_ms": 0.07463900146831293
    },
    "highs": {
      "n": 200,
      "median_ms": 0.6926989999556099,
      "mean_ms": 0.7284755950331601,
      "p95_ms": 0.9256430003006244,
      "p99_ms": 1.0131600010936381,
      "max_ms": 1.0601430003589485,
      "min_ms": 0.624510999841732
    },
    "osqp": {
      "n": 200,
      "median_ms": 0.2782359997581807,
      "mean_ms": 0.28639283495976997,
      "p95_ms": 0.3358079993631691,
      "p99_ms": 0.4309309988457244,
      "max_ms": 0.4689860015787417,
      "min_ms": 0.2567410010669846
    },
    "piqp": {
      "n": 200,
      "median_ms": 0.011977501344517805,
      "mean_ms": 0.012234874993737321,
      "p95_ms": 0.013844999557477422,
      "p99_ms": 0.017977999959839508,
      "max_ms": 0.02329099879716523,
      "min_ms": 0.011360998541931622
    },
    "proxqp": {
      "n": 200,
      "median_ms": 0.018490500224288553,
      "mean_ms": 0.01879519005342445,
      "p95_ms": 0.020326000594650395,
      "p99_ms": 0.025205999918398447,
      "max_ms": 0.027260000933893025,
      "min_ms": 0.01794800118659623
    },
    "qpalm": {
      "n": 200,
      "median_ms": 0.11784699927375186,
      "mean_ms": 0.140954389999024,
      "p95_ms": 0.24880999990273267,
      "p99_ms": 0.33502100086479913,
      "max_ms": 0.49187300101039,
      "min_ms": 0.10240899973723572
    },
    "quadprog": {
      "n": 200,
      "median_ms": 0.008989999514597002,
      "mean_ms": 0.00928272495912097,
      "p95_ms": 0.010334999387850985,
      "p99_ms": 0.01704299938865006,
      "max_ms": 0.025801000447245315,
      "min_ms": 0.008553000952815637
    },
    "scs": {
      "n": 200,
      "median_ms": 0.12789799984602723,
      "mean_ms": 0.13433977497697924,
      "p95_ms": 0.18761499995889608,
      "p99_ms": 0.24623999888717663,
      "max_ms": 0.282504999631783,
      "min_ms": 0.12115400022594258
    }
  },
  "proxqp_threshold": {
    "N10": {
      "reference_solvers": {
        "piqp": {
          "max_violation": -3.159039252409457e-09,
          "objective": -26.448096698478547
        },
        "daqp": {
          "max_violation": 1.2434497875801753e-13,
          "objective": -26.448096699096098
        },
        "osqp": {
          "max_violation": 0.014421134262494141,
          "objective": -26.44805689117795
        },
        "quadprog": {
          "max_violation": 8.881784197001252e-16,
          "objective": -26.44809669909605
        }
      },
      "proxqp_sweep": {
        "0.0001": {
          "status": "PROXQP_PRIMAL_INFEASIBLE",
          "iterations": 1,
          "max_violation": 16.058226462934414,
          "objective": 0.002364231266957468
        },
        "1e-05": {
          "status": "PROXQP_PRIMAL_INFEASIBLE",
          "iterations": 4,
          "max_violation": 5.9409412744715855,
          "objective": 0.0023957325936500014
        },
        "1e-06": {
          "status": "PROXQP_SOLVED",
          "iterations": 8,
          "max_violation": 1.8407497748285095e-12,
          "objective": -26.44809669909595
        },
        "1e-08": {
          "status": "PROXQP_SOLVED",
          "iterations": 8,
          "max_violation": 1.8407497748285095e-12,
          "objective": -26.44809669909595
        },
        "0": {
          "status": "PROXQP_SOLVED",
          "iterations": 8,
          "max_violation": 1.8407497748285095e-12,
          "objective": -26.44809669909623
        }
      },
      "default_eps_primal_inf": 0.0001
    },
    "N20": {
      "reference_solvers": {
        "piqp": {
          "max_violation": -7.872276963638569e-08,
          "objective": -431.9257078670108
        },
        "daqp": {
          "max_violation": 5.480060849549773e-13,
          "objective": -431.92570792203935
        },
        "osqp": {
          "max_violation": 0.02223046837640652,
          "objective": -431.92566362382934
        },
        "quadprog": {
          "max_violation": 1.554312234475219e-14,
          "objective": -431.925707922039
        }
      },
      "proxqp_sweep": {
        "0.0001": {
          "status": "PROXQP_PRIMAL_INFEASIBLE",
          "iterations": 1,
          "max_violation": 16.154752922431108,
          "objective": -0.02371132810444709
        },
        "1e-05": {
          "status": "PROXQP_PRIMAL_INFEASIBLE",
          "iterations": 4,
          "max_violation": 6.92261535911874,
          "objective": 0.003066593402359078
        },
        "1e-06": {
          "status": "PROXQP_SOLVED",
          "iterations": 9,
          "max_violation": 5.686562332130052e-14,
          "objective": -431.92570792204106
        },
        "1e-08": {
          "status": "PROXQP_SOLVED",
          "iterations": 9,
          "max_violation": 5.686562332130052e-14,
          "objective": -431.92570792204106
        },
        "0": {
          "status": "PROXQP_SOLVED",
          "iterations": 9,
          "max_violation": 5.686562332130052e-14,
          "objective": -431.92570792204106
        }
      },
      "default_eps_primal_inf": 0.0001
    },
    "N30": {
      "reference_solvers": {
        "piqp": {
          "max_violation": -9.614808504920802e-09,
          "objective": -2754.110348012849
        },
        "daqp": {
          "max_violation": 3.89910326248355e-13,
          "objective": -2754.110348048826
        },
        "osqp": {
          "max_violation": 0.010622905857529119,
          "objective": -2754.110358562471
        },
        "quadprog": {
          "max_violation": 6.772360450213455e-15,
          "objective": -2754.110348048832
        }
      },
      "proxqp_sweep": {
        "0.0001": {
          "status": "PROXQP_PRIMAL_INFEASIBLE",
          "iterations": 1,
          "max_violation": 17.633682416204522,
          "objective": 0.3988530361438737
        },
        "1e-05": {
          "status": "PROXQP_PRIMAL_INFEASIBLE",
          "iterations": 4,
          "max_violation": 7.104926627197532,
          "objective": 0.10518760673702393
        },
        "1e-06": {
          "status": "PROXQP_SOLVED",
          "iterations": 10,
          "max_violation": 3.651123847703275e-11,
          "objective": -2754.110348048832
        },
        "1e-08": {
          "status": "PROXQP_SOLVED",
          "iterations": 10,
          "max_violation": 3.651123847703275e-11,
          "objective": -2754.110348048832
        },
        "0": {
          "status": "PROXQP_SOLVED",
          "iterations": 10,
          "max_violation": 3.651123847703275e-11,
          "objective": -2754.110348048832
        }
      },
      "default_eps_primal_inf": 0.0001
    },
    "N40": {
      "reference_solvers": {
        "piqp": {
          "max_violation": -5.08650010999645e-09,
          "objective": -10862.101802626907
        },
        "daqp": {
          "max_violation": 1.3820056210533949e-12,
          "objective": -10862.101802649533
        },
        "osqp": {
          "max_violation": 0.016832380332939323,
          "objective": -10862.101792844249
        },
        "quadprog": {
          "max_violation": 9.992007221626409e-16,
          "objective": -10862.101802649442
        }
      },
      "proxqp_sweep": {
        "0.0001": {
          "status": "PROXQP_PRIMAL_INFEASIBLE",
          "iterations": 1,
          "max_violation": 18.579355715414422,
          "objective": 0.550638383192579
        },
        "1e-05": {
          "status": "PROXQP_PRIMAL_INFEASIBLE",
          "iterations": 2,
          "max_violation": 20.946091145577697,
          "objective": 0.7673837761383016
        },
        "1e-06": {
          "status": "PROXQP_SOLVED",
          "iterations": 10,
          "max_violation": 1.875366528736322e-10,
          "objective": -10862.101802649455
        },
        "1e-08": {
          "status": "PROXQP_SOLVED",
          "iterations": 10,
          "max_violation": 1.8752732700022534e-10,
          "objective": -10862.101802649482
        },
        "0": {
          "status": "PROXQP_SOLVED",
          "iterations": 10,
          "max_violation": 1.8752732700022534e-10,
          "objective": -10862.101802649482
        }
      },
      "default_eps_primal_inf": 0.0001
    }
  }
}

==> anc/run_all.sh <==
#!/usr/bin/env bash
# Regenerate every number, table and figure in Sect. 5 of the paper.
#
#   bash run_all.sh [workdir]
#
# Stage 1 (Python) needs: numpy scipy matplotlib qpsolvers and the solver
# packages osqp proxsuite quadprog scs clarabel daqp piqp qpalm highspy ecos
# cvxopt.  Stage 2 (C++) additionally needs cmake, a C++17 compiler and
# network access to clone Eigen, qpmad, qpOASES, qpSWIFT and eiquadprog.
#
# Neither stage needs privileged access. Energy counters are NOT read: on a
# stock Linux the RAPL sysfs files are root-only, which is why the paper
# reports no Solve Frequency per Watt of its own.
set -e
WORK="${1:-$PWD/qpbench_run}"
HERE="$(cd "$(dirname "$0")" && pwd)"
PY="${PYTHON:-python3}"
mkdir -p "$WORK"
WORK="$(cd "$WORK" && pwd)"          # absolute, so a relative argument works
cd "$WORK"

# The measurement conditions reported in the paper. Without these the timings
# are not the ones we report: BLAS threading changes the standing of the
# dense/LAPACK-heavy solvers, and core pinning decides whether a hybrid CPU
# runs the loop on a performance or an efficiency core.
export OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 MKL_NUM_THREADS=1
PIN=""
if command -v taskset >/dev/null 2>&1; then
    PIN="taskset -c ${QPBENCH_CPUS:-0-5}"   # performance cores; override as needed
fi

echo "### stage 1: Python benchmark (11 solvers)"
$PIN "$PY" "$HERE/run_bench.py" --repeats 100 --out "$WORK/results.json"

echo "### stage 2: native warm start through each solver's own API"

echo "### stage 3: export instances for the C++ harness"
"$PY" "$HERE/export_problems.py" --outdir "$WORK/problems_txt"

echo "### stage 4: build and run the C++ harness (qpmad, eiquadprog, qpOASES)"
# stage 4 is allowed to fail without losing stages 5 and 6
set +e
CPP_ROOT="$WORK/cpp" bash "$HERE/build_deps.sh" && \
CPP_ROOT="$WORK/cpp" bash "$HERE/build_cpp_bench.sh" && \
$PIN "$WORK/cpp/cpp_bench" 100 "$WORK"/problems_txt/*.txt \
    > "$WORK/cpp_results.json"
[ $? -eq 0 ] || echo "   stage 4 failed; continuing with the Python results only"
set -e

echo "### stage 4b: re-check the ProxQP finding on the installed proxsuite"
"$PY" "$HERE/proxqp_version_check.py" "$WORK/proxqp_recheck.json" || \
    echo "   proxsuite not installed; skipping"

echo "### stage 4c: controlled warm-start, matched tolerance, URDF WBC"
$PIN "$PY" "$HERE/warmstart_controlled.py" --out "$WORK/warmstart_controlled.json" || true
$PIN "$PY" "$HERE/matched_tolerance.py"    --out "$WORK/matched_tolerance.json"    || true
"$PY" "$HERE/wbc_urdf.py" --robot go2      --out "$WORK/wbc_urdf.json"             || \
    echo "   pinocchio/robot_descriptions not installed; skipping the URDF check"

echo "### stage 4d: seed study (how much of the ordering survives a redraw)"
$PIN "$PY" "$HERE/seed_study.py" --seeds 0,1,2,3,4 --out "$WORK/seed_study.json" || true

echo "### stage 5: GPU floor (optional; needs CuPy, skipped if absent)"
if "$PY" "$HERE/gpu_floor.py" > "$WORK/gpu_floor.json" && \
   ! grep -q cupy_unavailable "$WORK/gpu_floor.json"; then
    echo "   GPU floor measured"
else
    echo "   no CuPy / no GPU: the GPU table cannot be regenerated"
    rm -f "$WORK/gpu_floor.json"
fi

echo "### stage 6: tables and figures"
"$PY" "$HERE/make_tables.py" --results "$WORK/results.json" --wsctl "$WORK/warmstart_controlled.json" --matched "$WORK/matched_tolerance.json" --outdir "$WORK/out"
"$PY" - <<EOF
import sys; sys.path.insert(0, "$HERE")
import make_tables
make_tables.emit_native_table("$WORK/results.json", "$WORK/cpp_results.json",
                              "$WORK/out")
import os
g = "$WORK/gpu_floor.json"
if os.path.exists(g):
    make_tables.emit_gpu_table(g, "$WORK/cpp_results.json", "$WORK/out")
EOF
"$PY" "$HERE/make_figures.py" --results "$WORK/results.json" \
    --cpp "$WORK/cpp_results.json" \
    --wsctl "$WORK/warmstart_controlled.json" \
    --outdir "$WORK/out"

echo "### done. LaTeX fragments and the figure are in $WORK/out"


==> anc/run_bench.py <==
"""
Reproducible QP-solver benchmark for legged-robot MPC and WBC.

Measures, for every solver available through `qpsolvers`:
  * solve-time distribution (median, p95, p99, max) on
      - sparse OCP-form SRBD MPC at several horizons,
      - condensed dense SRBD MPC at the same horizons,
      - a dense whole-body inverse-dynamics QP;
  * solution quality (primal residual, dual residual, duality gap);
  * warm-start benefit over a 100-step closed-loop-like sequence;
  * behaviour on a primal-infeasible WBC instance;
  * CPU package energy per solve from the RAPL counters, when readable,
    which gives Solve Frequency per Watt (SFPW) without extra hardware.

Usage:  python run_bench.py --out results.json [--quick]
"""

import argparse
import json
import os
import platform
import statistics
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import problems  # noqa: E402

import qpsolvers  # noqa: E402
from qpsolvers import Problem, solve_problem  # noqa: E402


# --------------------------------------------------------------------------
# RAPL energy counter (no root needed on most Ubuntu installs)
# --------------------------------------------------------------------------
RAPL_CANDIDATES = [
    "/sys/class/powercap/intel-rapl:0/energy_uj",
    "/sys/class/powercap/intel-rapl/intel-rapl:0/energy_uj",
]


def rapl_path():
    for p in RAPL_CANDIDATES:
        if os.path.exists(p):
            try:
                with open(p) as f:
                    int(f.read().strip())
                return p
            except Exception:
                continue
    return None


def rapl_read(path):
    with open(path) as f:
        return int(f.read().strip())      # microjoules


# --------------------------------------------------------------------------
def make_problem(d, dense=False):
    """Build a qpsolvers Problem.

    `dense=True` hands the solver dense ndarrays. This matters: some wrappers
    (notably `quadprog`) reject sparse input outright, so feeding a genuinely
    dense problem in sparse format would exclude them for an interface reason
    rather than a numerical one.
    """
    if dense and "P_dense" in d:
        A = d.get("A_dense")
        b = d["b"] if A is not None else None
        return Problem(d["P_dense"], d["q"], d["G_dense"], d["h"], A, b)
    return Problem(d["P"], d["q"], d["G"], d["h"], d["A"], d["b"])


def relative_residual(d, x):
    """Constraint violation normalised by the scale of the constraint data."""
    if x is None:
        return None, None
    G = d["G"].toarray() if hasattr(d["G"], "toarray") else d["G"]
    h = d["h"]
    viol = float(np.max(np.maximum(0.0, G @ x - h))) if G is not None else 0.0
    scale = max(1.0, float(np.max(np.abs(h))))
    eqv = None
    if d.get("A") is not None:
        A = d["A"].toarray() if hasattr(d["A"], "toarray") else d["A"]
        b = d["b"]
        eqv = float(np.max(np.abs(A @ x - b))) / max(1.0, float(np.max(np.abs(b))))
    return viol / scale, eqv


def timed_solves(prob, solver, repeats, warmup=3):
    """Return (times_ms, last_solution). Times cover the solve call only."""
    for _ in range(warmup):
        try:
            solve_problem(prob, solver=solver)
        except Exception as exc:
            # keep the reason: "rejects sparse input" and "crashed" are
            # different diagnoses and the record must distinguish them
            return None, f"{type(exc).__name__}: {exc}"
    ts, sol = [], None
    for _ in range(repeats):
        t0 = time.perf_counter()
        try:
            sol = solve_problem(prob, solver=solver)
        except Exception as exc:
            return None, str(exc)
        ts.append((time.perf_counter() - t0) * 1e3)
    return ts, sol


def quality(sol):
    if sol is None or not getattr(sol, "found", False):
        return dict(found=False)
    out = dict(found=True)
    for name, fn in (("primal_residual", sol.primal_residual),
                     ("dual_residual", sol.dual_residual),
                     ("duality_gap", sol.duality_gap)):
        try:
            v = float(fn())
            out[name] = v if np.isfinite(v) else None
        except Exception:
            out[name] = None
    return out


def summarise(ts):
    ts = sorted(ts)
    k = lambda p: ts[min(len(ts) - 1, int(round(p * (len(ts) - 1))))]
    return dict(n=len(ts), median_ms=statistics.median(ts), mean_ms=statistics.fmean(ts),
                p95_ms=k(0.95), p99_ms=k(0.99), max_ms=ts[-1], min_ms=ts[0])


# --------------------------------------------------------------------------
def bench_instance(d, solvers, repeats, rpath, dense=False):
    prob = make_problem(d, dense=dense)
    rows = {}
    for s in solvers:
        e0 = rapl_read(rpath) if rpath else None
        t0 = time.perf_counter()
        ts, sol = timed_solves(prob, s, repeats)
        wall = time.perf_counter() - t0
        e1 = rapl_read(rpath) if rpath else None

        if ts is None:
            rows[s] = dict(status="error", error=sol if isinstance(sol, str) else "exception")
            continue
        rec = summarise(ts)
        rec.update(quality(sol))
        rec["status"] = "ok" if rec.get("found") else "not_found"
        if rec.get("found"):
            rv, ev = relative_residual(d, sol.x)
            rec["rel_ineq_violation"] = rv
            rec["rel_eq_violation"] = ev
        if e0 is not None and e1 is not None and e1 >= e0:
            joules = (e1 - e0) * 1e-6
            rec["energy_j_per_solve"] = joules / (repeats + 3)
            rec["avg_package_w"] = joules / wall if wall > 0 else None
            if rec["energy_j_per_solve"] > 0:
                rec["sfpw_hz_per_w"] = 1.0 / (rec["energy_j_per_solve"])
        rows[s] = rec
    return rows


def bench_overhead(solvers, repeats=200):
    """Floor cost of one solve_problem() call: a 2-variable QP.

    This is the per-call Python/binding overhead that is included in every
    timing reported here, and it differs between wrappers.
    """
    # dense input: a two-variable QP is dense, and some wrappers
    # (quadprog) reject sparse matrices outright
    P = np.eye(2)
    q = np.array([1.0, 1.0])
    G = -np.eye(2)
    h = np.zeros(2)
    prob = Problem(P, q, G, h, None, None)
    out = {}
    for s_ in solvers:
        ts, _ = timed_solves(prob, s_, repeats)
        out[s_] = dict(status="error") if ts is None else summarise(ts)
    return out


def bench_proxqp_infeasibility_threshold(horizons):
    """Does ProxQP's default eps_primal_inf cause a FALSE infeasibility claim?

    For each condensed instance we (a) certify feasibility with an independent
    solver, then (b) sweep ProxQP's eps_primal_inf through its native API.
    """
    try:
        import proxsuite
    except Exception:
        return dict(status="proxsuite_not_available")
    out = {}
    for N in horizons:
        d = problems.srbd_mpc(horizon=N, form="condensed", seed=0)
        P = d["P"].toarray(); q = d["q"]; G = d["G"].toarray(); h = d["h"]
        ref = {}
        for ref_solver in ("piqp", "daqp", "osqp", "quadprog"):
            if ref_solver not in qpsolvers.available_solvers:
                continue
            try:
                sol = solve_problem(Problem(P, q, G, h, None, None),
                                    solver=ref_solver)
                if sol.found:
                    ref[ref_solver] = dict(
                        max_violation=float(np.max(G @ sol.x - h)),
                        objective=float(0.5 * sol.x @ P @ sol.x + q @ sol.x))
            except Exception:
                pass
        sweep = {}
        n, ni = P.shape[0], G.shape[0]
        for eps in (1e-4, 1e-5, 1e-6, 1e-8, 0.0):
            qp = proxsuite.proxqp.dense.QP(n, 0, ni)
            qp.init(P, q, None, None, G, None, h)
            qp.settings.eps_primal_inf = eps
            qp.settings.eps_abs = 1e-9
            qp.settings.max_iter = 20000
            qp.solve()
            x = qp.results.x
            sweep[f"{eps:g}"] = dict(
                status=str(qp.results.info.status).split(".")[-1],
                iterations=int(qp.results.info.iter),
                max_violation=float(np.max(G @ x - h)),
                objective=float(0.5 * x @ P @ x + q @ x))
        out[f"N{N}"] = dict(reference_solvers=ref, proxqp_sweep=sweep,
                            default_eps_primal_inf=1e-4)
    return out


def bench_infeasible(solvers):
    d = problems.wbc_id(infeasible=True, seed=0)
    prob = make_problem(d, dense=True)
    out = {}
    for s in solvers:
        try:
            sol = solve_problem(prob, solver=s)
            out[s] = dict(found=bool(getattr(sol, "found", False)),
                          x_is_none=sol.x is None,
                          raised=False)
        except Exception as exc:
            out[s] = dict(found=False, raised=True, exc=type(exc).__name__)
    return out


# --------------------------------------------------------------------------
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default="results.json")
    ap.add_argument("--repeats", type=int, default=50)
    ap.add_argument("--quick", action="store_true")
    args = ap.parse_args()

    repeats = 5 if args.quick else args.repeats
    horizons = [10, 20] if args.quick else [10, 20, 30, 40]

    solvers = sorted(qpsolvers.available_solvers)
    rpath = rapl_path()

    env = dict(
        timestamp=time.strftime("%Y-%m-%dT%H:%M:%S"),
        python=sys.version.split()[0],
        platform=platform.platform(),
        processor=platform.processor(),
        numpy=np.__version__,
        qpsolvers=qpsolvers.__version__,
        available_solvers=solvers,
        rapl=rpath,
        repeats=repeats,
        versions={},
    )
    from importlib import metadata as _md
    for mod in ["osqp", "proxsuite", "scs", "clarabel", "daqp", "piqp",
                "qpalm", "quadprog", "highspy", "ecos", "cvxopt",
                "scipy", "matplotlib"]:
        v = None
        try:
            v = _md.version(mod)                      # works without __version__
        except Exception:
            try:
                v = getattr(__import__(mod), "__version__", None)
            except Exception:
                v = None
        if v:
            env["versions"][mod] = v
    for k in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS"):
        env.setdefault("threading", {})[k] = os.environ.get(k)
    try:
        with open("/proc/cpuinfo") as f:
            for line in f:
                if line.startswith("model name"):
                    env["cpu_model"] = line.split(":", 1)[1].strip()
                    break
    except Exception:
        pass

    results = dict(env=env, instances={}, infeasible={},
                   overhead={}, proxqp_threshold={})
    print("solvers:", solvers, flush=True)
    print("rapl:", rpath, flush=True)

    for N in horizons:
        for form in ("sparse", "condensed"):
            d = problems.srbd_mpc(horizon=N, form=form, seed=0)
            key = d["meta"]["name"]
            print(f"--- {key}  n={d['meta']['n']} "
                  f"n_eq={d['meta']['n_eq']} n_in={d['meta']['n_in']}", flush=True)
            results["instances"][key] = dict(
                meta=d["meta"],
                rows=bench_instance(d, solvers, repeats, rpath,
                                    dense=(form == "condensed")))

    d = problems.wbc_id(seed=0)
    key = d["meta"]["name"]
    print(f"--- {key}  n={d['meta']['n']} "
          f"n_eq={d['meta']['n_eq']} n_in={d['meta']['n_in']}", flush=True)
    results["instances"][key] = dict(meta=d["meta"],
                                     rows=bench_instance(d, solvers,
                                                         repeats * 4, rpath,
                                                         dense=True))

    print("--- warm start ---", flush=True)

    print("--- per-call overhead floor ---", flush=True)
    results["overhead"] = bench_overhead(solvers)

    print("--- infeasible probe ---", flush=True)
    results["infeasible"] = bench_infeasible(solvers)

    print("--- proxqp infeasibility-threshold study ---", flush=True)
    results["proxqp_threshold"] = bench_proxqp_infeasibility_threshold(horizons)

    with open(args.out, "w") as f:
        json.dump(results, f, indent=2, default=str)
    print("wrote", args.out, flush=True)


if __name__ == "__main__":
    main()


==> anc/seed_study.json <==
{
 "seeds": [
  0,
  1,
  2,
  3,
  4
 ],
 "repeats": 100,
 "ws_sigma": 0.0001,
 "ws_steps": 60,
 "env": {
  "platform": "macOS-27.2.1-arm64-arm-64bit",
  "machine": "arm64",
  "python": "3.11.13",
  "numpy": "2.4.6",
  "osqp": "1.1.3",
  "proxsuite": "0.8.2",
  "piqp": "0.7.0",
  "daqp": null,
  "qpsolvers": "4.13.0"
 },
 "families": {
  "wbc": {
   "per_seed": [
    {
     "clarabel": {
      "median_ms": 0.6018540007062256,
      "found": true
     },
     "cvxopt": {
      "median_ms": 0.5398124922066927,
      "found": true
     },
     "daqp": {
      "median_ms": 0.01691700890660286,
      "found": true
     },
     "ecos": {
      "median_ms": 0.9964164928533137,
      "found": true
     },
     "highs": {
      "median_ms": 0.8584790048189461,
      "found": true
     },
     "osqp": {
      "median_ms": 0.47125000855885446,
      "found": true
     },
     "piqp": {
      "median_ms": 0.09897899872157723,
      "found": true
     },
     "proxqp": {
      "median_ms": 0.12066699855495244,
      "found": true
     },
     "qpalm": {
      "median_ms": 0.3578329924494028,
      "found": true
     },
     "quadprog": {
      "median_ms": 0.0786875025369227,
      "found": true
     },
     "scs": {
      "median_ms": 0.4761460004374385,
      "found": true
     }
    },
    {
     "clarabel": {
      "median_ms": 0.5663744814228266,
      "found": true
     },
     "cvxopt": {
      "median_ms": 0.46031300735194236,
      "found": true
     },
     "daqp": {
      "median_ms": 0.016250007320195436,
      "found": true
     },
     "ecos": {
      "median_ms": 0.9262505045626312,
      "found": true
     },
     "highs": {
      "median_ms": 0.8818959904601797,
      "found": true
     },
     "osqp": {
      "median_ms": 0.9509369992883876,
      "found": true
     },
     "piqp": {
      "median_ms": 0.09329200838692486,
      "found": true
     },
     "proxqp": {
      "median_ms": 0.08939551480580121,
      "found": true
     },
     "qpalm": {
      "median_ms": 0.3423335147090256,
      "found": true
     },
     "quadprog": {
      "median_ms": 0.05158348358236253,
      "found": true
     },
     "scs": {
      "median_ms": 0.4757080023409799,
      "found": true
     }
    },
    {
     "clarabel": {
      "median_ms": 0.5990829959046096,
      "found": true
     },
     "cvxopt": {
      "median_ms": 0.42531198414508253,
      "found": true
     },
     "daqp": {
      "median_ms": 0.015687488485127687,
      "found": true
     },
     "ecos": {
      "median_ms": 0.8175000111805275,
      "found": true
     },
     "highs": {
      "median_ms": 0.8655210112920031,
      "found": true
     },
     "osqp": {
      "median_ms": 0.6829790072515607,
      "found": true
     },
     "piqp": {
      "median_ms": 0.0951455149333924,
      "found": true
     },
     "proxqp": {
      "median_ms": 0.09677049820311368,
      "found": true
     },
     "qpalm": {
      "median_ms": 0.2957084943773225,
      "found": true
     },
     "quadprog": {
      "median_ms": 0.06587500683963299,
      "found": true
     },
     "scs": {
      "median_ms": 0.4136245115660131,
      "found": true
     }
    },
    {
     "clarabel": {
      "median_ms": 0.5610000080196187,
      "found": true
     },
     "cvxopt": {
      "median_ms": 0.4978125070920214,
      "found": true
     },
     "daqp": {
      "median_ms": 0.014958000974729657,
      "found": true
     },
     "ecos": {
      "median_ms": 0.8306454983539879,
      "found": true
     },
     "highs": {
      "median_ms": 0.875916492077522,
      "found": true
     },
     "osqp": {
      "median_ms": 0.5238754965830594,
      "found": true
     },
     "piqp": {
      "median_ms": 0.09354151552543044,
      "found": true
     },
     "proxqp": {
      "median_ms": 0.1280630094697699,
      "found": true
     },
     "qpalm": {
      "median_ms": 0.33312551386188716,
      "found": true
     },
     "quadprog": {
      "median_ms": 0.07579149678349495,
      "found": true
     },
     "scs": {
      "median_ms": 0.475979017210193,
      "found": true
     }
    },
    {
     "clarabel": {
      "median_ms": 0.6679374928353354,
      "found": true
     },
     "cvxopt": {
      "median_ms": 0.5393544997787103,
      "found": true
     },
     "daqp": {
      "median_ms": 0.014749995898455381,
      "found": true
     },
     "ecos": {
      "median_ms": 0.9681875089881942,
      "found": true
     },
     "highs": {
      "median_ms": 0.8708544919500127,
      "found": true
     },
     "osqp": {
      "median_ms": 0.6321039982140064,
      "found": true
     },
     "piqp": {
      "median_ms": 0.1045420067384839,
      "found": true
     },
     "proxqp": {
      "median_ms": 0.13143749674782157,
      "found": true
     },
     "qpalm": {
      "median_ms": 0.3749375027837232,
      "found": true
     },
     "quadprog": {
      "median_ms": 0.06431201472878456,
      "found": true
     },
     "scs": {
      "median_ms": 0.47643699508626014,
      "found": true
     }
    }
   ],
   "summary": {
    "clarabel": {
     "rank_min": 8,
     "rank_max": 9,
     "rank_median": 9,
     "median_ms": 0.5990829959046096,
     "time_spread": 1.190619399798613,
     "n_seeds": 5
    },
    "cvxopt": {
     "rank_min": 6,
     "rank_max": 8,
     "rank_median": 7,
     "median_ms": 0.4978125070920214,
     "time_spread": 1.2692153344603423,
     "n_seeds": 5
    },
    "daqp": {
     "rank_min": 1,
     "rank_max": 1,
     "rank_median": 1,
     "median_ms": 0.015687488485127687,
     "time_spread": 1.1469161769986937,
     "n_seeds": 5
    },
    "ecos": {
     "rank_min": 10,
     "rank_max": 11,
     "rank_median": 10,
     "median_ms": 0.9262505045626312,
     "time_spread": 1.2188580785637155,
     "n_seeds": 5
    },
    "highs": {
     "rank_min": 9,
     "rank_max": 11,
     "rank_median": 10,
     "median_ms": 0.8708544919500127,
     "time_spread": 1.0272772956703493,
     "n_seeds": 5
    },
    "osqp": {
     "rank_min": 6,
     "rank_max": 11,
     "rank_median": 8,
     "median_ms": 0.6321039982140064,
     "time_spread": 2.0179034101165962,
     "n_seeds": 5
    },
    "piqp": {
     "rank_min": 3,
     "rank_max": 4,
     "rank_median": 3,
     "median_ms": 0.0951455149333924,
     "time_spread": 1.12058908952737,
     "n_seeds": 5
    },
    "proxqp": {
     "rank_min": 3,
     "rank_max": 4,
     "rank_median": 4,
     "median_ms": 0.12066699855495244,
     "time_spread": 1.4702918489070784,
     "n_seeds": 5
    },
    "qpalm": {
     "rank_min": 5,
     "rank_max": 5,
     "rank_median": 5,
     "median_ms": 0.3423335147090256,
     "time_spread": 1.267929430208741,
     "n_seeds": 5
    },
    "quadprog": {
     "rank_min": 2,
     "rank_max": 2,
     "rank_median": 2,
     "median_ms": 0.06587500683963299,
     "time_spread": 1.525439870909137,
     "n_seeds": 5
    },
    "scs": {
     "rank_min": 6,
     "rank_max": 7,
     "rank_median": 6,
     "median_ms": 0.475979017210193,
     "time_spread": 1.151858707024964,
     "n_seeds": 5
    }
   },
   "median_order": [
    "daqp",
    "quadprog",
    "piqp",
    "proxqp",
    "qpalm",
    "scs",
    "cvxopt",
    "osqp",
    "clarabel",
    "ecos",
    "highs"
   ],
   "separated_pairs": [
    [
     "daqp",
     "quadprog"
    ],
    [
     "daqp",
     "piqp"
    ],
    [
     "daqp",
     "proxqp"
    ],
    [
     "daqp",
     "qpalm"
    ],
    [
     "daqp",
     "scs"
    ],
    [
     "daqp",
     "cvxopt"
    ],
    [
     "daqp",
     "osqp"
    ],
    [
     "daqp",
     "clarabel"
    ],
    [
     "daqp",
     "ecos"
    ],
    [
     "daqp",
     "highs"
    ],
    [
     "quadprog",
     "piqp"
    ],
    [
     "quadprog",
     "proxqp"
    ],
    [
     "quadprog",
     "qpalm"
    ],
    [
     "quadprog",
     "scs"
    ],
    [
     "quadprog",
     "cvxopt"
    ],
    [
     "quadprog",
     "osqp"
    ],
    [
     "quadprog",
     "clarabel"
    ],
    [
     "quadprog",
     "ecos"
    ],
    [
     "quadprog",
     "highs"
    ],
    [
     "piqp",
     "qpalm"
    ],
    [
     "piqp",
     "scs"
    ],
    [
     "piqp",
     "cvxopt"
    ],
    [
     "piqp",
     "osqp"
    ],
    [
     "piqp",
     "clarabel"
    ],
    [
     "piqp",
     "ecos"
    ],
    [
     "piqp",
     "highs"
    ],
    [
     "proxqp",
     "qpalm"
    ],
    [
     "proxqp",
     "scs"
    ],
    [
     "proxqp",
     "cvxopt"
    ],
    [
     "proxqp",
     "osqp"
    ],
    [
     "proxqp",
     "clarabel"
    ],
    [
     "proxqp",
     "ecos"
    ],
    [
     "proxqp",
     "highs"
    ],
    [
     "qpalm",
     "scs"
    ],
    [
     "qpalm",
     "cvxopt"
    ],
    [
     "qpalm",
     "osqp"
    ],
    [
     "qpalm",
     "clarabel"
    ],
    [
     "qpalm",
     "ecos"
    ],
    [
     "qpalm",
     "highs"
    ],
    [
     "scs",
     "clarabel"
    ],
    [
     "scs",
     "ecos"
    ],
    [
     "scs",
     "highs"
    ],
    [
     "cvxopt",
     "ecos"
    ],
    [
     "cvxopt",
     "highs"
    ],
    [
     "clarabel",
     "ecos"
    ]
   ]
  },
  "cond_N10": {
   "per_seed": [
    {
     "clarabel": {
      "median_ms": 3.931708008167334,
      "found": true
     },
     "cvxopt": {
      "median_ms": 1.1330410052323714,
      "found": true
     },
     "daqp": {
      "median_ms": 0.2740210038609803,
      "found": true
     },
     "ecos": {
      "median_ms": 7.75547900411766,
      "found": true
     },
     "highs": {
      "median_ms": 4.260229499777779,
      "found": true
     },
     "osqp": {
      "median_ms": 2.0946040021954104,
      "found": true
     },
     "piqp": {
      "median_ms": 1.8111874960595742,
      "found": true
     },
     "proxqp": {
      "found": false
     },
     "qpalm": {
      "median_ms": 1.204979489557445,
      "found": true
     },
     "quadprog": {
      "median_ms": 0.21749999723397195,
      "found": true
     },
     "scs": {
      "median_ms": 3.1437495053978637,
      "found": true
     }
    },
    {
     "clarabel": {
      "median_ms": 3.921124996850267,
      "found": true
     },
     "cvxopt": {
      "median_ms": 1.1347505205776542,
      "found": true
     },
     "daqp": {
      "median_ms": 0.28372948872856796,
      "found": true
     },
     "ecos": {
      "median_ms": 7.363104508840479,
      "found": true
     },
     "highs": {
      "median_ms": 4.549791512545198,
      "found": true
     },
     "osqp": {
      "median_ms": 2.092874492518604,
      "found": true
     },
     "piqp": {
      "median_ms": 1.8114585109287873,
      "found": true
     },
     "proxqp": {
      "found": false
     },
     "qpalm": {
      "median_ms": 1.3907084940001369,
      "found": true
     },
     "quadprog": {
      "median_ms": 0.2698339812923223,
      "found": true
     },
     "scs": {
      "median_ms": 5.835145988385193,
      "found": true
     }
    },
    {
     "clarabel": {
      "median_ms": 4.177812006673776,
      "found": true
     },
     "cvxopt": {
      "median_ms": 1.1444794945418835,
      "found": true
     },
     "daqp": {
      "median_ms": 0.2929164911620319,
      "found": true
     },
     "ecos": {
      "median_ms": 8.071750504313968,
      "found": true
     },
     "highs": {
      "median_ms": 4.09027049317956,
      "found": true
     },
     "osqp": {
      "median_ms": 2.317041507922113,
      "found": true
     },
     "piqp": {
      "median_ms": 1.9524794915923849,
      "found": true
     },
     "proxqp": {
      "found": false
     },
     "qpalm": {
      "median_ms": 1.872478998848237,
      "found": true
     },
     "quadprog": {
      "median_ms": 0.3235420008422807,
      "found": true
     },
     "scs": {
      "median_ms": 7.562520491774194,
      "found": true
     }
    },
    {
     "clarabel": {
      "median_ms": 3.9093329978641123,
      "found": true
     },
     "cvxopt": {
      "median_ms": 1.0431455011712387,
      "found": true
     },
     "daqp": {
      "median_ms": 0.28108301921747625,
      "found": true
     },
     "ecos": {
      "median_ms": 8.34877100714948,
      "found": true
     },
     "highs": {
      "median_ms": 4.5772915036650375,
      "found": true
     },
     "osqp": {
      "median_ms": 2.319917010026984,
      "found": true
     },
     "piqp": {
      "median_ms": 1.8116460123565048,
      "found": true
     },
     "proxqp": {
      "found": false
     },
     "qpalm": {
      "median_ms": 1.836229013861157,
      "found": true
     },
     "quadprog": {
      "median_ms": 0.2570834767539054,
      "found": true
     },
     "scs": {
      "median_ms": 3.833749986370094,
      "found": true
     }
    },
    {
     "clarabel": {
      "median_ms": 3.919249997125007,
      "found": true
     },
     "cvxopt": {
      "median_ms": 1.1336454917909577,
      "found": true
     },
     "daqp": {
      "median_ms": 0.27645850786939263,
      "found": true
     },
     "ecos": {
      "median_ms": 7.390353988739662,
      "found": true
     },
     "highs": {
      "median_ms": 4.643979002139531,
      "found": true
     },
     "osqp": {
      "median_ms": 2.3183329903986305,
      "found": true
     },
     "piqp": {
      "median_ms": 1.8150419928133488,
      "found": true
     },
     "proxqp": {
      "found": false
     },
     "qpalm": {
      "median_ms": 1.5650625136913732,
      "found": true
     },
     "quadprog": {
      "median_ms": 0.23014550970401615,
      "found": true
     },
     "scs": {
      "median_ms": 3.12577051226981,
      "found": true
     }
    }
   ],
   "summary": {
    "clarabel": {
     "rank_min": 7,
     "rank_max": 8,
     "rank_median": 8,
     "median_ms": 3.921124996850267,
     "time_spread": 1.068676423562881,
     "n_seeds": 5
    },
    "cvxopt": {
     "rank_min": 3,
     "rank_max": 3,
     "rank_median": 3,
     "median_ms": 1.1336454917909577,
     "time_spread": 1.0971427219470988,
     "n_seeds": 5
    },
    "daqp": {
     "rank_min": 1,
     "rank_max": 2,
     "rank_median": 2,
     "median_ms": 0.28108301921747625,
     "time_spread": 1.0689563465384497,
     "n_seeds": 5
    },
    "ecos": {
     "rank_min": 10,
     "rank_max": 10,
     "rank_median": 10,
     "median_ms": 7.75547900411766,
     "time_spread": 1.1338656129524667,
     "n_seeds": 5
    },
    "highs": {
     "rank_min": 7,
     "rank_max": 9,
     "rank_median": 9,
     "median_ms": 4.549791512545198,
     "time_spread": 1.135372100667491,
     "n_seeds": 5
    },
    "osqp": {
     "rank_min": 6,
     "rank_max": 6,
     "rank_median": 6,
     "median_ms": 2.317041507922113,
     "time_spread": 1.108483580033102,
     "n_seeds": 5
    },
    "piqp": {
     "rank_min": 4,
     "rank_max": 5,
     "rank_median": 5,
     "median_ms": 1.8116460123565048,
     "time_spread": 1.0780106951048447,
     "n_seeds": 5
    },
    "qpalm": {
     "rank_min": 4,
     "rank_max": 5,
     "rank_median": 4,
     "median_ms": 1.5650625136913732,
     "time_spread": 1.5539509303481553,
     "n_seeds": 5
    },
    "quadprog": {
     "rank_min": 1,
     "rank_max": 2,
     "rank_median": 1,
     "median_ms": 0.2570834767539054,
     "time_spread": 1.4875494480776283,
     "n_seeds": 5
    },
    "scs": {
     "rank_min": 7,
     "rank_max": 9,
     "rank_median": 7,
     "median_ms": 3.833749986370094,
     "time_spread": 2.4194100181342466,
     "n_seeds": 5
    }
   },
   "median_order": [
    "quadprog",
    "daqp",
    "cvxopt",
    "qpalm",
    "piqp",
    "osqp",
    "scs",
    "clarabel",
    "highs",
    "ecos"
   ],
   "separated_pairs": [
    [
     "quadprog",
     "cvxopt"
    ],
    [
     "quadprog",
     "qpalm"
    ],
    [
     "quadprog",
     "piqp"
    ],
    [
     "quadprog",
     "osqp"
    ],
    [
     "quadprog",
     "scs"
    ],
    [
     "quadprog",
     "clarabel"
    ],
    [
     "quadprog",
     "highs"
    ],
    [
     "quadprog",
     "ecos"
    ],
    [
     "daqp",
     "cvxopt"
    ],
    [
     "daqp",
     "qpalm"
    ],
    [
     "daqp",
     "piqp"
    ],
    [
     "daqp",
     "osqp"
    ],
    [
     "daqp",
     "scs"
    ],
    [
     "daqp",
     "clarabel"
    ],
    [
     "daqp",
     "highs"
    ],
    [
     "daqp",
     "ecos"
    ],
    [
     "cvxopt",
     "qpalm"
    ],
    [
     "cvxopt",
     "piqp"
    ],
    [
     "cvxopt",
     "osqp"
    ],
    [
     "cvxopt",
     "scs"
    ],
    [
     "cvxopt",
     "clarabel"
    ],
    [
     "cvxopt",
     "highs"
    ],
    [
     "cvxopt",
     "ecos"
    ],
    [
     "qpalm",
     "osqp"
    ],
    [
     "qpalm",
     "scs"
    ],
    [
     "qpalm",
     "clarabel"
    ],
    [
     "qpalm",
     "highs"
    ],
    [
     "qpalm",
     "ecos"
    ],
    [
     "piqp",
     "osqp"
    ],
    [
     "piqp",
     "scs"
    ],
    [
     "piqp",
     "clarabel"
    ],
    [
     "piqp",
     "highs"
    ],
    [
     "piqp",
     "ecos"
    ],
    [
     "osqp",
     "scs"
    ],
    [
     "osqp",
     "clarabel"
    ],
    [
     "osqp",
     "highs"
    ],
    [
     "osqp",
     "ecos"
    ],
    [
     "scs",
     "ecos"
    ],
    [
     "clarabel",
     "ecos"
    ],
    [
     "highs",
     "ecos"
    ]
   ]
  }
 },
 "warmstart": {
  "per_seed": {
   "0": {
    "step": 0.005966324531262523,
    "drift": null,
    "results": {
     "OSQP": {
      "setup_reuse": 5.470598550066134,
      "warm_start": 0.9997448252231056
     },
     "ProxQP": {
      "setup_reuse": 1.3676484965387816,
      "warm_start": 1.5950178553555112
     },
     "PIQP": {
      "setup_reuse": 1.0152978326445947,
      "warm_start": null
     },
     "DAQP": {
      "setup_reuse": 23.75674673903153,
      "warm_start": 1.2225279489083813
     }
    }
   },
   "1": {
    "step": 0.0066126601111875585,
    "drift": null,
    "results": {
     "OSQP": {
      "setup_reuse": 5.467985471187376,
      "warm_start": 0.998895801080011
     },
     "ProxQP": {
      "setup_reuse": 1.3016948325599813,
      "warm_start": 1.5584282555054574
     },
     "PIQP": {
      "setup_reuse": 1.0172244068502359,
      "warm_start": null
     },
     "DAQP": {
      "setup_reuse": 23.553737433557696,
      "warm_start": 1.231971849879109
     }
    }
   },
   "2": {
    "step": 0.005366643535971287,
    "drift": null,
    "results": {
     "OSQP": {
      "setup_reuse": 5.458844402468572,
      "warm_start": 0.999828773777588
     },
     "ProxQP": {
      "setup_reuse": 1.300525895056064,
      "warm_start": 1.5605041227214338
     },
     "PIQP": {
      "setup_reuse": 1.0199063846420513,
      "warm_start": null
     },
     "DAQP": {
      "setup_reuse": 23.441325335950914,
      "warm_start": 1.239434910786606
     }
    }
   },
   "3": {
    "step": 0.006580327786315858,
    "drift": null,
    "results": {
     "OSQP": {
      "setup_reuse": 5.481776153978031,
      "warm_start": 0.9972828561517908
     },
     "ProxQP": {
      "setup_reuse": 1.3032260667771047,
      "warm_start": 1.5601328653824875
     },
     "PIQP": {
      "setup_reuse": 1.0169797335838098,
      "warm_start": null
     },
     "DAQP": {
      "setup_reuse": 24.049709355156335,
      "warm_start": 1.1921659045783506
     }
    }
   },
   "4": {
    "step": 0.004438107339556262,
    "drift": null,
    "results": {
     "OSQP": {
      "setup_reuse": 5.458811199933453,
      "warm_start": 0.9985525741020743
     },
     "ProxQP": {
      "setup_reuse": 1.3021328282415878,
      "warm_start": 1.5605471243040674
     },
     "PIQP": {
      "setup_reuse": 1.0198068020186646,
      "warm_start": null
     },
     "DAQP": {
      "setup_reuse": 24.038756846171964,
      "warm_start": 1.2055629264439733
     }
    }
   }
  },
  "summary": {
   "DAQP": {
    "setup_reuse": {
     "median": 23.75674673903153,
     "min": 23.441325335950914,
     "max": 24.049709355156335
    },
    "warm_start": {
     "median": 1.2225279489083813,
     "min": 1.1921659045783506,
     "max": 1.239434910786606
    }
   },
   "ProxQP": {
    "setup_reuse": {
     "median": 1.3021328282415878,
     "min": 1.300525895056064,
     "max": 1.3676484965387816
    },
    "warm_start": {
     "median": 1.5605041227214338,
     "min": 1.5584282555054574,
     "max": 1.5950178553555112
    }
   },
   "OSQP": {
    "setup_reuse": {
     "median": 5.467985471187376,
     "min": 5.458811199933453,
     "max": 5.481776153978031
    },
    "warm_start": {
     "median": 0.998895801080011,
     "min": 0.9972828561517908,
     "max": 0.999828773777588
    }
   },
   "PIQP": {
    "setup_reuse": {
     "median": 1.0172244068502359,
     "min": 1.0152978326445947,
     "max": 1.0199063846420513
    }
   }
  }
 }
}

==> anc/seed_study.py <==
"""How much of this paper's ordering survives a different random draw?

Every instance elsewhere in the benchmark is generated from a single seed, so
each reported ordering rests on one draw. This script repeats the two
instance families and the warm-start decomposition across several seeds and
reports what moves.

    python seed_study.py --seeds 0,1,2,3,4 --out seed_study.json

Three things are measured per seed:

  wbc        the synthetic whole-body instance of `problems.wbc_id`
  cond_N10   the condensed MPC instance of `problems.srbd_mpc`
  warmstart  the cold/reset/warm decomposition of warmstart_controlled.py,
             at one perturbation size

For the two timing families we record each solver's median and the resulting
ordering, then report, per solver, the range of its rank and the spread of its
median time across seeds. A claim of the form "solver A beats solver B" is
only supported if A's worst rank is still better than B's best.

The sparse $N=40$ family is deliberately excluded: a single sweep over it
costs minutes per seed (HiGHS alone takes ~0.2 s per solve) and the ordering
claims the paper makes about it come from the Linux host, which this script
cannot reach.
"""

import argparse
import json
import os
import platform
import statistics
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import problems  # noqa: E402
import warmstart_controlled as wsc  # noqa: E402


def dense(A):
    return A.toarray() if hasattr(A, "toarray") else np.asarray(A)


def time_instance(d, repeats):
    """Median time per solver on one instance, through qpsolvers."""
    import qpsolvers
    from qpsolvers import Problem, solve_problem
    A = d.get("A")
    prob = Problem(dense(d["P"]), d["q"], dense(d["G"]), d["h"],
                   dense(A) if A is not None else None,
                   d["b"] if A is not None else None)
    rows = {}
    for s in sorted(qpsolvers.available_solvers):
        try:
            for _ in range(3):
                solve_problem(prob, solver=s)
            ts = []
            for _ in range(repeats):
                t0 = time.perf_counter()
                sol = solve_problem(prob, solver=s)
                ts.append((time.perf_counter() - t0) * 1e3)
            if not getattr(sol, "found", False):
                rows[s] = dict(found=False)
                continue
            rows[s] = dict(median_ms=statistics.median(ts), found=True)
        except Exception as exc:
            rows[s] = dict(error=f"{type(exc).__name__}: {exc}")
    return rows


def ranking(rows):
    ok = [(s, r["median_ms"]) for s, r in rows.items() if r.get("found")]
    return [s for s, _ in sorted(ok, key=lambda kv: kv[1])]


def summarise_family(per_seed):
    """Rank range and time spread per solver, across seeds."""
    ranks, times = {}, {}
    for rows in per_seed:
        order = ranking(rows)
        for i, s in enumerate(order):
            ranks.setdefault(s, []).append(i + 1)
        for s, r in rows.items():
            if r.get("found"):
                times.setdefault(s, []).append(r["median_ms"])
    out = {}
    for s in sorted(ranks):
        t = times.get(s, [])
        out[s] = dict(rank_min=min(ranks[s]), rank_max=max(ranks[s]),
                      rank_median=statistics.median(ranks[s]),
                      median_ms=statistics.median(t) if t else None,
                      time_spread=(max(t) / min(t)) if len(t) > 1 else None,
                      n_seeds=len(ranks[s]))
    return out


def separated(summary):
    """Pairs whose rank intervals do not overlap, in median-rank order.

    This is the only ordering statement the data supports: A is above B only
    if A's worst rank over the seeds still beats B's best.
    """
    order = sorted(summary, key=lambda s: summary[s]["rank_median"])
    out = []
    for i, a in enumerate(order):
        for b in order[i + 1:]:
            if summary[a]["rank_max"] < summary[b]["rank_min"]:
                out.append([a, b])
    return order, out


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--seeds", default="0,1,2,3,4")
    ap.add_argument("--repeats", type=int, default=100)
    ap.add_argument("--ws-steps", type=int, default=60)
    ap.add_argument("--ws-sigma", type=float, default=1e-4)
    ap.add_argument("--out", default="seed_study.json")
    a = ap.parse_args()
    seeds = [int(x) for x in a.seeds.split(",")]

    out = dict(seeds=seeds, repeats=a.repeats,
               ws_sigma=a.ws_sigma, ws_steps=a.ws_steps,
               env=wsc.environment(), families={}, warmstart={})

    for fam, build in (("wbc", lambda s: problems.wbc_id(seed=s)),
                       ("cond_N10", lambda s: problems.srbd_mpc(
                           horizon=10, form="condensed", seed=s))):
        per_seed = []
        print(f"\n=== {fam} ===")
        for s in seeds:
            rows = time_instance(build(s), a.repeats)
            per_seed.append(rows)
            print(f"  seed {s}: {' '.join(ranking(rows))}")
        summary = summarise_family(per_seed)
        order, pairs = separated(summary)
        out["families"][fam] = dict(per_seed=per_seed, summary=summary,
                                    median_order=order,
                                    separated_pairs=pairs)
        print(f"  {'solver':10s} {'rank':>9s} {'median ms':>10s} {'spread':>8s}")
        for s in order:
            v = summary[s]
            rr = (f"{v['rank_min']}" if v["rank_min"] == v["rank_max"]
                  else f"{v['rank_min']}-{v['rank_max']}")
            sp = f"{v['time_spread']:.2f}x" if v["time_spread"] else "--"
            print(f"  {s:10s} {rr:>9s} {v['median_ms']:10.4f} {sp:>8s}")

    # --- the warm-start decomposition, across the same seeds ---
    print("\n=== warm-start decomposition ===")
    ws = {}
    for s in seeds:
        P, G, h, qs, info = wsc.closed_loop_sequence(
            a.ws_steps, 10, seed=s, sigma=a.ws_sigma)
        ref = wsc.exact_reference(P, G, h, qs)
        res, floor = wsc.measure(P, G, h, qs, 1, ref)
        ws[str(s)] = dict(step=info["median_rel_step"], drift=floor,
                          results={k: {kk: v.get(kk) for kk in
                                       ("setup_reuse", "warm_start")}
                                   for k, v in res.items() if "error" not in v})
        print(f"  seed {s} (step {info['median_rel_step']*100:.3f}%): " +
              "  ".join(
                  f"{k} {('%.1fx' % v['setup_reuse']) if v.get('setup_reuse') else '-'}"
                  f"/{('%.2fx' % v['warm_start']) if v.get('warm_start') else 'n/a'}"
                  for k, v in ws[str(s)]["results"].items()))
    agg = {}
    for name in ("DAQP", "ProxQP", "OSQP", "PIQP"):
        for key in ("setup_reuse", "warm_start"):
            vals = [ws[str(s)]["results"].get(name, {}).get(key)
                    for s in seeds]
            vals = [v for v in vals if v]
            if vals:
                agg.setdefault(name, {})[key] = dict(
                    median=statistics.median(vals),
                    min=min(vals), max=max(vals))
    out["warmstart"] = dict(per_seed=ws, summary=agg)
    print(f"\n  {'solver':8s} {'setup reuse':>22s} {'warm start':>20s}")
    for name, v in agg.items():
        f = lambda k: (f"{v[k]['median']:.2f} ({v[k]['min']:.2f}-{v[k]['max']:.2f})"
                       if k in v else "n/a")
        print(f"  {name:8s} {f('setup_reuse'):>22s} {f('warm_start'):>20s}")

    json.dump(out, open(a.out, "w"), indent=1)
    print("\nwrote", a.out)


if __name__ == "__main__":
    main()


==> anc/warmstart_controlled.json <==
{
 "steps": 60,
 "horizon": 10,
 "reps": 3,
 "env": {
  "platform": "macOS-27.2.1-arm64-arm-64bit",
  "machine": "arm64",
  "python": "3.11.13",
  "numpy": "2.4.6",
  "osqp": "1.1.3",
  "proxsuite": "0.8.2",
  "piqp": "0.7.0",
  "daqp": null,
  "qpsolvers": "4.13.0"
 },
 "obj_tol": 1e-06,
 "sweep": [
  {
   "perturbation": {
    "sigma": 0.0,
    "median_rel_step": 0.00013601153773979744,
    "max_rel_step": 0.18300156708896576,
    "min_rel_step": 2.2644208801342663e-05,
    "reference_solver": "daqp (native API)",
    "reference_exitflags": [
     1
    ],
    "closed_loop": true
   },
   "drift_floor": 1.0282458348631556,
   "results": {
    "OSQP": {
     "reps": 3,
     "note": "persistent object; `warm_start` toggled for the reset leg. Default `check_termination` is 25, so no solve can report fewer iterations than that",
     "cold_ms": 1.333416992565617,
     "reset_ms": 0.2455829962855205,
     "warm_ms": 0.2444170240778476,
     "setup_reuse": 5.429598191787494,
     "warm_start": 1.0047704214224518,
     "total": 5.455499663316903,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 1.505133572083741e-06,
      "reset": 2.5035046716385514e-06,
      "warm": 2.765315878075961e-06
     },
     "leg_consistency": {
      "reset": 2.503495957999053e-06,
      "warm": 2.693502374024643e-06
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 75.0,
      "reset": 25.0,
      "warm": 25.0
     },
     "drift": 1.002893629051033,
     "generic_cold_ms": 1.5284999972209334,
     "generic_warm_ms": 0.9638540068408474,
     "generic_speedup": 1.5858210749476305,
     "generic_steps_with_guess": 59
    },
    "ProxQP": {
     "reps": 3,
     "note": "WARM_START_WITH_PREVIOUS_RESULT set after the first solve; eps_primal_inf=1e-9 (non-default) on every leg",
     "cold_ms": 0.1365000061923638,
     "reset_ms": 0.10566698620095849,
     "warm_ms": 0.06712500180583447,
     "setup_reuse": 1.2917942594933745,
     "warm_start": 1.574182247422658,
     "total": 2.0335195906169687,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 2.5826794678961835e-08,
      "reset": 2.5826794678961835e-08,
      "warm": 2.202779390466985e-07
     },
     "leg_consistency": {
      "reset": 0.0,
      "warm": 2.1903097538613727e-07
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 1.0,
      "reset": 1.0,
      "warm": 1.0
     },
     "drift": 1.0040407004866363,
     "generic_cold_ms": 0.12933350808452815,
     "generic_warm_ms": 0.12672899174503982,
     "generic_speedup": 1.0205518587627387,
     "generic_steps_with_guess": 58
    },
    "PIQP": {
     "reps": 3,
     "note": "no warm-start facility (interior point); warm leg not available",
     "cold_ms": 1.6185209969989955,
     "reset_ms": 1.5902290033409372,
     "warm_ms": null,
     "setup_reuse": 1.017791144293444,
     "warm_start": null,
     "total": null,
     "warm_leg_available": false,
     "obj_gap_vs_exact": {
      "cold": 1.858576674623737e-10,
      "reset": 1.858576674623737e-10
     },
     "leg_consistency": {
      "reset": 0.0
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 10.0,
      "reset": 10.0
     },
     "drift": 1.0282458348631556,
     "generic_cold_ms": 1.6224580176640302,
     "generic_warm_ms": 1.6235000075539574,
     "generic_speedup": 0.9993581830088827,
     "generic_steps_with_guess": 59
    },
    "DAQP": {
     "reps": 3,
     "note": "working set cleared by a zeroed `sense` on the reset leg",
     "cold_ms": 0.2679169992916286,
     "reset_ms": 0.010707997716963291,
     "warm_ms": 0.008875009370967746,
     "setup_reuse": 25.02027049064481,
     "warm_start": 1.206533680064799,
     "total": 30.18779903129437,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 0.0,
      "reset": 0.0,
      "warm": 0.0
     },
     "leg_consistency": {
      "reset": 0.0,
      "warm": 0.0
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 1.0,
      "reset": 1.0,
      "warm": 1.0
     },
     "drift": 1.0118578380458099,
     "generic_cold_ms": 0.0568544928682968,
     "generic_warm_ms": 0.0610624992987141,
     "generic_speedup": 0.9310868949233149,
     "generic_steps_with_guess": 59
    }
   },
   "osqp_check_termination": {
    "25": {
     "reset": {
      "median_ms": 0.23595799575559795,
      "median_iters": 25.0
     },
     "warm": {
      "median_ms": 0.23491699539590627,
      "median_iters": 25.0
     },
     "warm_start": 1.004431353967972,
     "iter_ratio": 1.0
    },
    "1": {
     "reset": {
      "median_ms": 0.12379199324641377,
      "median_iters": 7.0
     },
     "warm": {
      "median_ms": 0.022249994799494743,
      "median_iters": 1.0
     },
     "warm_start": 5.563686390130071,
     "iter_ratio": 7.0
    }
   }
  },
  {
   "perturbation": {
    "sigma": 2e-05,
    "median_rel_step": 0.0012619555772124737,
    "max_rel_step": 0.1820991668501041,
    "min_rel_step": 0.00017840277204180213,
    "reference_solver": "daqp (native API)",
    "reference_exitflags": [
     1
    ],
    "closed_loop": true
   },
   "drift_floor": 1.0220664952369387,
   "results": {
    "OSQP": {
     "reps": 3,
     "note": "persistent object; `warm_start` toggled for the reset leg. Default `check_termination` is 25, so no solve can report fewer iterations than that",
     "cold_ms": 1.3352084934012964,
     "reset_ms": 0.2465625002514571,
     "warm_ms": 0.24579200544394553,
     "setup_reuse": 5.415294264292349,
     "warm_start": 1.0031347431586308,
     "total": 5.432269820939312,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 1.505133572083741e-06,
      "reset": 2.5045220246569746e-06,
      "warm": 2.7660732995922673e-06
     },
     "leg_consistency": {
      "reset": 2.5045154572778255e-06,
      "warm": 2.6939620552939667e-06
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 75.0,
      "reset": 25.0,
      "warm": 25.0
     },
     "drift": 1.0070522532500377,
     "generic_cold_ms": 1.5336039941757917,
     "generic_warm_ms": 0.9669585124356672,
     "generic_speedup": 1.586008059759259,
     "generic_steps_with_guess": 59
    },
    "ProxQP": {
     "reps": 3,
     "note": "WARM_START_WITH_PREVIOUS_RESULT set after the first solve; eps_primal_inf=1e-9 (non-default) on every leg",
     "cold_ms": 0.13622948608826846,
     "reset_ms": 0.10583300900179893,
     "warm_ms": 0.06770800973754376,
     "setup_reuse": 1.2872116872908042,
     "warm_start": 1.563079603314865,
     "total": 2.0120143335527683,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 2.5810457207349342e-08,
      "reset": 2.5810457207349342e-08,
      "warm": 2.200976216809737e-07
     },
     "leg_consistency": {
      "reset": 0.0,
      "warm": 2.188502701647655e-07
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 1.0,
      "reset": 1.0,
      "warm": 1.0
     },
     "drift": 1.0056668452337476,
     "generic_cold_ms": 0.12970800162293017,
     "generic_warm_ms": 0.1282915036426857,
     "generic_speedup": 1.011041245445136,
     "generic_steps_with_guess": 58
    },
    "PIQP": {
     "reps": 3,
     "note": "no warm-start facility (interior point); warm leg not available",
     "cold_ms": 1.629041988053359,
     "reset_ms": 1.6022290074033663,
     "warm_ms": null,
     "setup_reuse": 1.0167347991617297,
     "warm_start": null,
     "total": null,
     "warm_leg_available": false,
     "obj_gap_vs_exact": {
      "cold": 2.0366431629683695e-10,
      "reset": 2.0366431629683695e-10
     },
     "leg_consistency": {
      "reset": 0.0
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 10.0,
      "reset": 10.0
     },
     "drift": 1.0220664952369387,
     "generic_cold_ms": 1.6354164981748909,
     "generic_warm_ms": 1.636541506741196,
     "generic_speedup": 0.9993125694877454,
     "generic_steps_with_guess": 59
    },
    "DAQP": {
     "reps": 3,
     "note": "working set cleared by a zeroed `sense` on the reset leg",
     "cold_ms": 0.26820850325748324,
     "reset_ms": 0.010791511158458889,
     "warm_ms": 0.008917006198316813,
     "setup_reuse": 24.853655740998697,
     "warm_start": 1.2102168506393896,
     "total": 30.078312977747025,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 0.0,
      "reset": 0.0,
      "warm": 0.0
     },
     "leg_consistency": {
      "reset": 0.0,
      "warm": 0.0
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 1.0,
      "reset": 1.0,
      "warm": 1.0
     },
     "drift": 1.0077360624744007,
     "generic_cold_ms": 0.05579150456469506,
     "generic_warm_ms": 0.06077099533285946,
     "generic_speedup": 0.9180613919372168,
     "generic_steps_with_guess": 59
    }
   },
   "osqp_check_termination": {
    "25": {
     "reset": {
      "median_ms": 0.23618750856257975,
      "median_iters": 25.0
     },
     "warm": {
      "median_ms": 0.2350624999962747,
      "median_iters": 25.0
     },
     "warm_start": 1.0047859976232827,
     "iter_ratio": 1.0
    },
    "1": {
     "reset": {
      "median_ms": 0.14025000564288348,
      "median_iters": 7.0
     },
     "warm": {
      "median_ms": 0.021624990040436387,
      "median_iters": 1.0
     },
     "warm_start": 6.485552380862658,
     "iter_ratio": 7.0
    }
   }
  },
  {
   "perturbation": {
    "sigma": 0.0001,
    "median_rel_step": 0.005966324531262523,
    "max_rel_step": 0.17849570538806067,
    "min_rel_step": 0.0004185371291265761,
    "reference_solver": "daqp (native API)",
    "reference_exitflags": [
     1
    ],
    "closed_loop": true
   },
   "drift_floor": 1.0212525191456054,
   "results": {
    "OSQP": {
     "reps": 3,
     "note": "persistent object; `warm_start` toggled for the reset leg. Default `check_termination` is 25, so no solve can report fewer iterations than that",
     "cold_ms": 1.3323960010893643,
     "reset_ms": 0.24533350369893014,
     "warm_ms": 0.24472951190546155,
     "setup_reuse": 5.430958189569012,
     "warm_start": 1.0024679973770467,
     "total": 5.444361780135719,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 1.505133572083741e-06,
      "reset": 2.50859570938519e-06,
      "warm": 2.7680059795328187e-06
     },
     "leg_consistency": {
      "reset": 2.508594487159366e-06,
      "warm": 2.694704316913601e-06
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 75.0,
      "reset": 25.0,
      "warm": 25.0
     },
     "drift": 1.0212525191456054,
     "generic_cold_ms": 1.5285624976968393,
     "generic_warm_ms": 0.9625000093365088,
     "generic_speedup": 1.5881168653188282,
     "generic_steps_with_guess": 59
    },
    "ProxQP": {
     "reps": 3,
     "note": "WARM_START_WITH_PREVIOUS_RESULT set after the first solve; eps_primal_inf=1e-9 (non-default) on every leg",
     "cold_ms": 0.1375834981445223,
     "reset_ms": 0.1058329944498837,
     "warm_ms": 0.06779150862712413,
     "setup_reuse": 1.3000057199522383,
     "warm_start": 1.5611541414722072,
     "total": 2.0295093136409954,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 2.574516524715367e-08,
      "reset": 2.574516524715367e-08,
      "warm": 2.193778295428136e-07
     },
     "leg_consistency": {
      "reset": 0.0,
      "warm": 2.1812891313914537e-07
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 1.0,
      "reset": 1.0,
      "warm": 1.0
     },
     "drift": 1.0111393052264939,
     "generic_cold_ms": 0.1295830006711185,
     "generic_warm_ms": 0.12747901200782508,
     "generic_speedup": 1.0165045887174295,
     "generic_steps_with_guess": 58
    },
    "PIQP": {
     "reps": 3,
     "note": "no warm-start facility (interior point); warm leg not available",
     "cold_ms": 1.6226040024776012,
     "reset_ms": 1.5913340030238032,
     "warm_ms": null,
     "setup_reuse": 1.0196501799084163,
     "warm_start": null,
     "total": null,
     "warm_leg_available": false,
     "obj_gap_vs_exact": {
      "cold": 2.907883222649137e-10,
      "reset": 2.907883222649137e-10
     },
     "leg_consistency": {
      "reset": 0.0
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 10.0,
      "reset": 10.0
     },
     "drift": 1.005621546954111,
     "generic_cold_ms": 1.6261870041489601,
     "generic_warm_ms": 1.6308960039168596,
     "generic_speedup": 0.9971126302617763,
     "generic_steps_with_guess": 59
    },
    "DAQP": {
     "reps": 3,
     "note": "working set cleared by a zeroed `sense` on the reset leg",
     "cold_ms": 0.2681879996089265,
     "reset_ms": 0.010832998668774962,
     "warm_ms": 0.008874994819052517,
     "setup_reuse": 24.7565801315892,
     "warm_start": 1.2206202808726234,
     "total": 30.218383793666018,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 0.0,
      "reset": 0.0,
      "warm": 0.0
     },
     "leg_consistency": {
      "reset": 0.0,
      "warm": 0.0
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 1.0,
      "reset": 1.0,
      "warm": 1.0
     },
     "drift": 1.0137779764530896,
     "generic_cold_ms": 0.05497950769495219,
     "generic_warm_ms": 0.05968801269773394,
     "generic_speedup": 0.9211147299102402,
     "generic_steps_with_guess": 59
    }
   },
   "osqp_check_termination": {
    "25": {
     "reset": {
      "median_ms": 0.23525000142399222,
      "median_iters": 25.0
     },
     "warm": {
      "median_ms": 0.2353959862375632,
      "median_iters": 25.0
     },
     "warm_start": 0.999379833038344,
     "iter_ratio": 1.0
    },
    "1": {
     "reset": {
      "median_ms": 0.12412499927449971,
      "median_iters": 7.0
     },
     "warm": {
      "median_ms": 0.02158300776500255,
      "median_iters": 1.0
     },
     "warm_start": 5.751051967639648,
     "iter_ratio": 7.0
    }
   }
  },
  {
   "perturbation": {
    "sigma": 0.0005,
    "median_rel_step": 0.0276373489609762,
    "max_rel_step": 0.1606463376343822,
    "min_rel_step": 0.0016356177218087447,
    "reference_solver": "daqp (native API)",
    "reference_exitflags": [
     1
    ],
    "closed_loop": true
   },
   "drift_floor": 1.0116280014186432,
   "results": {
    "OSQP": {
     "reps": 3,
     "note": "persistent object; `warm_start` toggled for the reset leg. Default `check_termination` is 25, so no solve can report fewer iterations than that",
     "cold_ms": 1.3306460023159161,
     "reset_ms": 0.24674998712725937,
     "warm_ms": 0.24608350940980017,
     "setup_reuse": 5.3926892471513925,
     "warm_start": 1.0027083396163265,
     "total": 5.40729448107799,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 1.505133572083741e-06,
      "reset": 4.639201715183548e-06,
      "warm": 2.7774433287611132e-06
     },
     "leg_consistency": {
      "reset": 4.5604241323919995e-06,
      "warm": 2.6986655993040593e-06
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 75.0,
      "reset": 25.0,
      "warm": 25.0
     },
     "drift": 1.007670213312822,
     "generic_cold_ms": 1.5288125141523778,
     "generic_warm_ms": 0.967875006608665,
     "generic_speedup": 1.5795557315909836,
     "generic_steps_with_guess": 59
    },
    "ProxQP": {
     "reps": 3,
     "note": "WARM_START_WITH_PREVIOUS_RESULT set after the first solve; eps_primal_inf=1e-9 (non-default) on every leg",
     "cold_ms": 0.13647899322677404,
     "reset_ms": 0.10616649524308741,
     "warm_ms": 0.06783400021959096,
     "setup_reuse": 1.2855184953998968,
     "warm_start": 1.5650926511691365,
     "total": 2.011955550092384,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 2.542006165266213e-08,
      "reset": 2.542006165266213e-08,
      "warm": 2.1543171567008892e-07
     },
     "leg_consistency": {
      "reset": 0.0,
      "warm": 2.0888476909075518e-07
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 1.0,
      "reset": 1.0,
      "warm": 1.0
     },
     "drift": 1.005121478029023,
     "generic_cold_ms": 0.1291459921048954,
     "generic_warm_ms": 0.12745849380735308,
     "generic_speedup": 1.013239590765076,
     "generic_steps_with_guess": 58
    },
    "PIQP": {
     "reps": 3,
     "note": "no warm-start facility (interior point); warm leg not available",
     "cold_ms": 1.6230000037467107,
     "reset_ms": 1.5941454912535846,
     "warm_ms": null,
     "setup_reuse": 1.0181003005380869,
     "warm_start": null,
     "total": null,
     "warm_leg_available": false,
     "obj_gap_vs_exact": {
      "cold": 9.72650053676494e-10,
      "reset": 9.72650053676494e-10
     },
     "leg_consistency": {
      "reset": 0.0
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 10.0,
      "reset": 10.0
     },
     "drift": 1.0032188982430648,
     "generic_cold_ms": 1.6219999961322173,
     "generic_warm_ms": 1.6233130008913577,
     "generic_speedup": 0.9991911573686533,
     "generic_steps_with_guess": 59
    },
    "DAQP": {
     "reps": 3,
     "note": "working set cleared by a zeroed `sense` on the reset leg",
     "cold_ms": 0.26804200024344027,
     "reset_ms": 0.010791001841425896,
     "warm_ms": 0.00899998121894896,
     "setup_reuse": 24.839398990225906,
     "warm_start": 1.1990027066618807,
     "total": 29.782506621135244,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 0.0,
      "reset": 0.0,
      "warm": 0.0
     },
     "leg_consistency": {
      "reset": 0.0,
      "warm": 0.0
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 1.0,
      "reset": 1.0,
      "warm": 1.0
     },
     "drift": 1.0116280014186432,
     "generic_cold_ms": 0.05502100975718349,
     "generic_warm_ms": 0.061416998505592346,
     "generic_speedup": 0.8958596332605465,
     "generic_steps_with_guess": 59
    }
   },
   "osqp_check_termination": {
    "25": {
     "reset": {
      "median_ms": 0.2357085031690076,
      "median_iters": 25.0
     },
     "warm": {
      "median_ms": 0.23452049936167896,
      "median_iters": 25.0
     },
     "warm_start": 1.0050656714895378,
     "iter_ratio": 1.0
    },
    "1": {
     "reset": {
      "median_ms": 0.1236669922946021,
      "median_iters": 7.0
     },
     "warm": {
      "median_ms": 0.041958497604355216,
      "median_iters": 2.0
     },
     "warm_start": 2.9473646425739917,
     "iter_ratio": 3.5
    }
   }
  },
  {
   "perturbation": {
    "sigma": 0.002,
    "median_rel_step": 0.10404575152154828,
    "max_rel_step": 0.3505182768974791,
    "min_rel_step": 0.006239582654109514,
    "reference_solver": "daqp (native API)",
    "reference_exitflags": [
     1
    ],
    "closed_loop": true
   },
   "drift_floor": 1.0092839681880779,
   "results": {
    "OSQP": {
     "reps": 3,
     "note": "persistent object; `warm_start` toggled for the reset leg. Default `check_termination` is 25, so no solve can report fewer iterations than that",
     "cold_ms": 1.3301460130605847,
     "reset_ms": 0.2458749950164929,
     "warm_ms": 0.2448330051265657,
     "setup_reuse": 5.409846629468607,
     "warm_start": 1.0042559208444488,
     "total": 5.432870508504234,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 1.505133572083741e-06,
      "reset": 4.546992070945248e-06,
      "warm": 2.759698377494473e-06
     },
     "leg_consistency": {
      "reset": 4.460186715836669e-06,
      "warm": 2.6728928672385244e-06
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 75.0,
      "reset": 25.0,
      "warm": 25.0
     },
     "drift": 1.0028868271548659,
     "generic_cold_ms": 1.5245204995153472,
     "generic_warm_ms": 0.9651455038692802,
     "generic_speedup": 1.5795758187791642,
     "generic_steps_with_guess": 59
    },
    "ProxQP": {
     "reps": 3,
     "note": "WARM_START_WITH_PREVIOUS_RESULT set after the first solve; eps_primal_inf=1e-9 (non-default) on every leg",
     "cold_ms": 0.1365830103168264,
     "reset_ms": 0.10620799730531871,
     "warm_ms": 0.06789600593037903,
     "setup_reuse": 1.2859955350084222,
     "warm_start": 1.564274596862517,
     "total": 2.0116501470922965,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 2.23151169298348e-08,
      "reset": 2.23151169298348e-08,
      "warm": 1.9646041704365566e-07
     },
     "leg_consistency": {
      "reset": 0.0,
      "warm": 1.9576416943025672e-07
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 1.0,
      "reset": 1.0,
      "warm": 1.0
     },
     "drift": 1.0090436748207308,
     "generic_cold_ms": 0.12956198770552874,
     "generic_warm_ms": 0.1273334928555414,
     "generic_speedup": 1.0175012465299726,
     "generic_steps_with_guess": 57
    },
    "PIQP": {
     "reps": 3,
     "note": "no warm-start facility (interior point); warm leg not available",
     "cold_ms": 1.6245000006165355,
     "reset_ms": 1.5946039929986,
     "warm_ms": null,
     "setup_reuse": 1.0187482332599187,
     "warm_start": null,
     "total": null,
     "warm_leg_available": false,
     "obj_gap_vs_exact": {
      "cold": 1.1952382885505541e-10,
      "reset": 1.1952382885505541e-10
     },
     "leg_consistency": {
      "reset": 0.0
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 10.0,
      "reset": 10.0
     },
     "drift": 1.0087980362690263,
     "generic_cold_ms": 1.6271255008177832,
     "generic_warm_ms": 1.6293544904328883,
     "generic_speedup": 0.9986319799477689,
     "generic_steps_with_guess": 59
    },
    "DAQP": {
     "reps": 3,
     "note": "working set cleared by a zeroed `sense` on the reset leg",
     "cold_ms": 0.2681250043679029,
     "reset_ms": 0.010729505447670817,
     "warm_ms": 0.008875009370967746,
     "setup_reuse": 24.989502608072957,
     "warm_start": 1.208957083782871,
     "total": 30.21123619824033,
     "warm_leg_available": true,
     "obj_gap_vs_exact": {
      "cold": 0.0,
      "reset": 0.0,
      "warm": 0.0
     },
     "leg_consistency": {
      "reset": 0.0,
      "warm": 0.0
     },
     "obj_ok": true,
     "median_iters": {
      "cold": 1.0,
      "reset": 1.0,
      "warm": 1.0
     },
     "drift": 1.0092839681880779,
     "generic_cold_ms": 0.05662548937834799,
     "generic_warm_ms": 0.06133349961601198,
     "generic_speedup": 0.923239171624981,
     "generic_steps_with_guess": 59
    }
   },
   "osqp_check_termination": {
    "25": {
     "reset": {
      "median_ms": 0.23514550412073731,
      "median_iters": 25.0
     },
     "warm": {
      "median_ms": 0.2353329909965396,
      "median_iters": 25.0
     },
     "warm_start": 0.9992033123999812,
     "iter_ratio": 1.0
    },
    "1": {
     "reset": {
      "median_ms": 0.1239580160472542,
      "median_iters": 7.0
     },
     "warm": {
      "median_ms": 0.09291700553148985,
      "median_iters": 5.0
     },
     "warm_start": 1.3340724374209894,
     "iter_ratio": 1.4
    }
   }
  }
 ],
 "drift_floor": 1.0282458348631556
}

==> anc/warmstart_controlled.py <==
"""Warm starting, decomposed under one perturbation model for every solver.

Three effects are routinely reported as one number called "the warm-start
speed-up". This script separates them on a single sequence of problems:

    cold  : a fresh solver object every step (setup + factorize + solve)
    reset : one persistent object, data updated, previous iterate DISCARDED
    warm  : one persistent object, data updated, previous iterate KEPT

cold/reset is setup and factorization reuse; reset/warm is the warm start
itself. A cold/warm ratio -- which is what most reported speed-ups are --
bundles the two and attributes the total to the warm start.

Getting the reset leg right is the whole difficulty, because it has to mean
something different for each solver's API:

  OSQP    the `warm_start` setting (`warm_starting` from version 1.0) is
          turned off on the persistent object, so each solve restarts from
          zero while keeping the factorization.
  ProxQP  the shipped initial guess is recomputed every step; the warm leg
          switches `initial_guess` to WARM_START_WITH_PREVIOUS_RESULT, which
          must be set AFTER the first solve or the workspace is unpopulated.
  DAQP    `update()` retains the working set, so there is no reset by
          default. Passing a zeroed `sense` array clears the active-set flags
          while keeping the allocated workspace and the LDP representation.
  PIQP    an interior-point method has no iterate to carry over and the
          solver exposes no warm-start setting, so the warm leg DOES NOT
          EXIST. It is reported as not available, not as a measured 1.00x.

The perturbation model is a closed loop. The sequence is generated once, by
solving each QP with a reference solver, applying the first control block of
its solution to the single-rigid-body dynamics, propagating the state and
shifting the reference. The resulting linear terms are recorded and replayed
to every solver, so the loop is genuinely closed and every solver still sees
exactly the same sequence; closing the loop separately per solver would give
each a different sequence and the comparison would no longer rest on one
perturbation model.

An undisturbed closed loop is a degenerate benchmark: the controller tracks
the reference, the state settles, and consecutive problems become nearly
identical (a median step of 0.004% of ||q||), which pushes every effect below
the harness's own drift floor. How far apart consecutive problems actually
are is a property of the disturbance a robot is rejecting, not of the solver,
and the warm-start benefit depends strongly on it. So the loop is driven by a
per-step velocity disturbance of controlled magnitude and the whole
decomposition is reported as a function of the resulting median step size.
Reporting a single warm-start number without the step size it was measured at
states a solver property that does not exist.

Every leg checks the solver's objective value against the cold leg. A leg
whose objective disagrees is reported as a disagreement rather than as a
speed-up, because a solver that stops early looks fast.

The whole experiment is repeated (--reps) and the per-leg median of the
repeats is reported, together with the largest max/min spread across repeats.
That spread is the harness's own drift floor: an effect smaller than it
cannot be distinguished from run-to-run variation.

    python warmstart_controlled.py --reps 3 --out warmstart_controlled.json
"""

import argparse
import json
import os
import platform
import statistics
import sys
import time
from ctypes import c_int

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import problems  # noqa: E402

NU = 12          # 4 contacts x 3 force components
NX = 13          # SRBD state, gravity row included
OBJ_TOL = 1e-6   # relative objective agreement required between legs


def _condensing(horizon, dt=0.03):
    """S_x, S_u and the stage weights, matching problems.srbd_mpc."""
    foot = np.array([[0.19, 0.11, -0.30], [0.19, -0.11, -0.30],
                     [-0.19, 0.11, -0.30], [-0.19, -0.11, -0.30]])
    A_d, B_d = problems._srbd_matrices(12.0, np.array([0.07, 0.26, 0.24]),
                                       foot, dt)
    N = horizon
    Sx = np.zeros((N * NX, NX))
    Su = np.zeros((N * NX, N * NU))
    for k in range(N):
        Sx[k * NX:(k + 1) * NX, :] = np.linalg.matrix_power(A_d, k + 1)
        for j in range(k + 1):
            Su[k * NX:(k + 1) * NX, j * NU:(j + 1) * NU] = \
                np.linalg.matrix_power(A_d, k - j) @ B_d
    q_state = np.array([20., 20., 5., 10., 10., 50.,
                        .5, .5, .2, 1., 1., 1., 0.])
    Qbar = np.kron(np.eye(N), np.diag(q_state) + 1e-6 * np.eye(NX))
    return A_d, B_d, Sx, Su, Qbar


def closed_loop_sequence(steps=100, horizon=10, seed=0, dt=0.03,
                         sigma=0.0):
    """A receding-horizon sequence produced by closing the loop.

    `sigma` is the standard deviation of a zero-mean velocity disturbance
    applied to the state after each propagation, in SI units (rad/s on the
    angular rates, m/s on the linear ones). It sets how far apart consecutive
    problems are; the measured step size is returned rather than assumed.

    Returns (P, G, h, [q_0 .. q_{steps-1}], info). The reference solver is
    DAQP through its native API; `info` records its exit flags, so a sequence
    generated from a failed solve cannot pass unnoticed.
    """
    import daqp

    d0 = problems.srbd_mpc(horizon=horizon, form="condensed", seed=seed)
    P, G, h = d0["P_dense"], d0["G_dense"], d0["h"]
    A_d, B_d, Sx, Su, Qbar = _condensing(horizon, dt)
    N, ni = horizon, G.shape[0]

    Pc = np.ascontiguousarray(P)
    Gc = np.ascontiguousarray(G)
    hc = np.ascontiguousarray(h)
    blc = np.full(ni, -1e30)
    sense = np.zeros(ni, dtype=c_int)

    rng = np.random.default_rng(seed)
    x = np.zeros(NX)
    x[12] = -9.81
    x[3:6] = np.array([0.0, 0.0, 0.30])
    x[0:3] = rng.normal(0.0, 0.03, 3)
    x[9:12] = rng.normal(0.0, 0.05, 3)

    def linear_term(xc, t):
        xref = np.tile(xc, (N, 1))
        for k in range(N):
            xref[k, 0:3] = 0.0
            xref[k, 3:6] = np.array([0.4 * (t + dt * (k + 1)), 0.0, 0.30])
            xref[k, 9:12] = np.array([0.4, 0.0, 0.0])
            xref[k, 12] = -9.81
        return Su.T @ Qbar @ (Sx @ xc - xref.reshape(-1))

    qs, flags, t = [], [], 0.0
    for _ in range(steps):
        q = np.ascontiguousarray(linear_term(x, t))
        qs.append(q)
        m = daqp.Model()
        m.setup(Pc, q, Gc, hc, blc, sense.copy())
        xu, fval, exitflag, _ = m.solve()
        flags.append(int(exitflag))
        u0 = np.asarray(xu[:NU], dtype=float)   # close the loop
        x = A_d @ x + B_d @ u0
        if sigma > 0.0:                         # the disturbance being rejected
            x[0:3] += rng.normal(0.0, sigma, 3)
            x[9:12] += rng.normal(0.0, sigma, 3)
        t += dt

    rel = [float(np.linalg.norm(qs[i + 1] - qs[i]) / np.linalg.norm(qs[i]))
           for i in range(len(qs) - 1)]
    assert np.all(np.isfinite(P)) and all(np.all(np.isfinite(q)) for q in qs), \
        "non-finite problem data"
    info = dict(sigma=float(sigma),
                median_rel_step=float(np.median(rel)),
                max_rel_step=float(np.max(rel)),
                min_rel_step=float(np.min(rel)),
                reference_solver="daqp (native API)",
                reference_exitflags=sorted(set(flags)),
                closed_loop=True)
    return P, G, h, qs, info


def med_ms(ts):
    return statistics.median(ts) * 1e3


def obj(P, q, x):
    x = np.asarray(x, dtype=float)
    return float(0.5 * x @ (P @ x) + q @ x)


def agree(a, b):
    if a is None or b is None:
        return None
    return max(abs(u - v) / max(1.0, abs(u)) for u, v in zip(a, b))


def _daqp_iter(info):
    """DAQP reports its iteration count in the info struct, under one of a
    few names depending on the binding version; None if unavailable."""
    for k in ("iter", "iterations", "nodes"):
        v = getattr(info, k, None) if not isinstance(info, dict) \
            else info.get(k)
        if isinstance(v, (int, float)):
            return int(v)
    return None


def exact_reference(P, G, h, qs):
    """Objective at the exact optimum of every problem in the sequence.

    DAQP is a dual active-set method and terminates at an exact vertex of the
    active set, so it serves as the reference against which every leg's
    objective is scored. The reference is independent of the solver under
    test for three of the four, and for DAQP itself the comparison is between
    its own legs.
    """
    import daqp
    ni = G.shape[0]
    Pc = np.ascontiguousarray(P)
    Gc = np.ascontiguousarray(G)
    hc = np.ascontiguousarray(h)
    blc = np.full(ni, -1e30)
    out = []
    for q in qs:
        m = daqp.Model()
        m.setup(Pc, np.ascontiguousarray(q), Gc, hc, blc,
                np.zeros(ni, dtype=c_int))
        xu, fval, flag, _ = m.solve()
        out.append(obj(P, q, xu))
    return out


def legs_osqp(P, G, h, qs):
    import osqp
    import scipy.sparse as sp
    Pm, Am = sp.csc_matrix(P), sp.csc_matrix(G)
    lo = np.full(len(h), -np.inf)
    used = {}

    def setup(q, warm):
        for kw in ("warm_start", "warm_starting"):
            m = osqp.OSQP()
            try:
                m.setup(P=Pm, q=q, A=Am, l=lo, u=h, verbose=False,
                        **{kw: warm})
                used["kw"] = kw
                return m
            except TypeError:
                continue
        raise RuntimeError("no warm-start setting accepted by this OSQP")

    cold_t, cold_o, cold_i = [], [], []
    for q in qs:
        t0 = time.perf_counter()
        m = setup(q, True)
        r = m.solve()
        cold_t.append(time.perf_counter() - t0)
        cold_o.append(obj(P, q, r.x))
        cold_i.append(int(r.info.iter))

    out = {"cold": (cold_t, cold_o, cold_i)}
    for name, warm in (("reset", False), ("warm", True)):
        m = setup(qs[0], warm)
        m.solve()
        ts, os_, it = [], [], []
        for q in qs:
            t0 = time.perf_counter()
            m.update(q=q)
            r = m.solve()
            ts.append(time.perf_counter() - t0)
            os_.append(obj(P, q, r.x))
            it.append(int(r.info.iter))
        out[name] = (ts, os_, it)
    return out, (f"persistent object; `{used['kw']}` toggled for the reset "
                 f"leg. Default `check_termination` is 25, so no solve can "
                 f"report fewer iterations than that")


def legs_proxqp(P, G, h, qs):
    import proxsuite
    n, ni = P.shape[0], G.shape[0]
    IG = proxsuite.proxqp.InitialGuess

    def fresh(q):
        qp = proxsuite.proxqp.dense.QP(n, 0, ni)
        qp.init(P, q, None, None, G, None, h)
        qp.settings.verbose = False
        # Non-default and necessary: at the shipped threshold ProxQP declares
        # these problems primal infeasible after one iteration (the paper's
        # infeasibility finding). Disclosed in the note below.
        qp.settings.eps_primal_inf = 1e-9
        return qp

    cold_t, cold_o, cold_i = [], [], []
    for q in qs:
        t0 = time.perf_counter()
        qp = fresh(q)
        qp.solve()
        cold_t.append(time.perf_counter() - t0)
        cold_o.append(obj(P, q, qp.results.x))
        cold_i.append(int(qp.results.info.iter))
    out = {"cold": (cold_t, cold_o, cold_i)}

    for leg, use_warm in (("reset", False), ("warm", True)):
        qp = fresh(qs[0]); qp.solve()
        if use_warm:
            qp.settings.initial_guess = IG.WARM_START_WITH_PREVIOUS_RESULT
        ts, os_, it = [], [], []
        for q in qs:
            t0 = time.perf_counter()
            qp.update(g=q)
            qp.solve()
            ts.append(time.perf_counter() - t0)
            os_.append(obj(P, q, qp.results.x))
            it.append(int(qp.results.info.iter))
        out[leg] = (ts, os_, it)
    return out, ("WARM_START_WITH_PREVIOUS_RESULT set after the first solve; "
                 "eps_primal_inf=1e-9 (non-default) on every leg")


def legs_piqp(P, G, h, qs):
    """PIQP: cold and reset only.

    The solver exposes no warm-start setting and an interior-point method has
    no iterate to carry over, so the warm leg does not exist. Reporting it as
    1.00x would present the absence of a facility as a measurement.
    """
    import piqp
    n, ni = P.shape[0], G.shape[0]
    Pf, Gf = np.asfortranarray(P), np.asfortranarray(G)
    hl = np.full(ni, -np.inf)
    xinf = np.full(n, np.inf)

    def setup(q):
        s = piqp.DenseSolver()
        s.settings.verbose = False
        s.setup(Pf, q, None, None, Gf, hl, h, -xinf, xinf)
        return s

    cold_t, cold_o, cold_i = [], [], []
    for q in qs:
        t0 = time.perf_counter()
        s = setup(q)
        s.solve()
        cold_t.append(time.perf_counter() - t0)
        cold_o.append(obj(P, q, s.result.x))
        cold_i.append(int(s.result.info.iter))

    s = setup(qs[0]); s.solve()
    ts, os_, it = [], [], []
    for q in qs:
        t0 = time.perf_counter()
        s.update(c=q)
        s.solve()
        ts.append(time.perf_counter() - t0)
        os_.append(obj(P, q, s.result.x))
        it.append(int(s.result.info.iter))
    return ({"cold": (cold_t, cold_o, cold_i), "reset": (ts, os_, it),
             "warm": None},
            "no warm-start facility (interior point); warm leg not available")


def legs_daqp(P, G, h, qs):
    """DAQP: the reset leg clears the working set via a zeroed `sense`.

    `update()` retains the active-set flags, so without this the reset and
    warm legs are the same measurement and cold/warm gets attributed to the
    warm start.
    """
    import daqp
    ni = G.shape[0]
    Pc = np.ascontiguousarray(P, dtype=np.float64)
    Gc = np.ascontiguousarray(G, dtype=np.float64)
    hc = np.ascontiguousarray(h, dtype=np.float64)
    blc = np.full(ni, -1e30)
    zs = np.zeros(ni, dtype=c_int)
    qs = [np.ascontiguousarray(q, dtype=np.float64) for q in qs]

    cold_t, cold_o, cold_i = [], [], []
    for q in qs:
        t0 = time.perf_counter()
        m = daqp.Model()                       # inside the timer: setup cost
        m.setup(Pc, q, Gc, hc, blc, zs.copy())
        xu, fval, flag, _ = m.solve()
        cold_t.append(time.perf_counter() - t0)
        cold_o.append(obj(P, q, xu))
        cold_i.append(_daqp_iter(_))

    out = {"cold": (cold_t, cold_o, cold_i)}
    for name, clear in (("reset", True), ("warm", False)):
        m = daqp.Model()
        m.setup(Pc, qs[0], Gc, hc, blc, zs.copy())
        m.solve()
        ts, os_, it = [], [], []
        for q in qs:
            t0 = time.perf_counter()
            if clear:
                m.update(None, q, None, None, None, np.zeros(ni, dtype=c_int))
            else:
                m.update(None, q, None, None, None)
            xu, fval, flag, inf = m.solve()
            ts.append(time.perf_counter() - t0)
            os_.append(obj(P, q, xu))
            it.append(_daqp_iter(inf))
        out[name] = (ts, os_, it)
    return out, "working set cleared by a zeroed `sense` on the reset leg"


RUNNERS = {"OSQP": legs_osqp, "ProxQP": legs_proxqp,
           "PIQP": legs_piqp, "DAQP": legs_daqp}

GENERIC_NAME = {"OSQP": "osqp", "ProxQP": "proxqp",
                "PIQP": "piqp", "DAQP": "daqp"}


def legs_generic(P, G, h, qs, solver):
    """The generic `qpsolvers` path, on the same sequence as the legs above.

    An earlier version of this comparison drew an independent problem at
    every step, so a point carried across steps had nothing in common with the
    next problem and "no benefit" was a tautology rather than a finding. Here
    the generic interface sees the same closed-loop sequence as the legs
    above, so the comparison is about the interface and not the sequence.
    `n_guessed` records how often `initvals` was actually populated: a step
    whose solve does not report `found` supplies no point.
    """
    from qpsolvers import Problem, solve_problem
    probs = [Problem(P, q, G, h, None, None) for q in qs]

    cold = []
    for pr in probs:
        t0 = time.perf_counter()
        solve_problem(pr, solver=solver)
        cold.append(time.perf_counter() - t0)

    warm, prev, n_guessed = [], None, 0
    for pr in probs:
        t0 = time.perf_counter()
        if prev is None:
            sol = solve_problem(pr, solver=solver)
        else:
            sol = solve_problem(pr, solver=solver, initvals=prev)
            n_guessed += 1
        warm.append(time.perf_counter() - t0)
        if getattr(sol, "found", False) and sol.x is not None:
            prev = sol.x
    return med_ms(cold), med_ms(warm), n_guessed


def osqp_check_termination_probe(P, G, h, qs, intervals=(25, 1)):
    """Why OSQP's warm start measures nothing at its default settings.

    OSQP checks its termination criteria every `check_termination` iterations,
    25 by default, so no solve can report fewer than 25. If a warm-started
    solve would converge in two, the saving is invisible in both the
    iteration count and the wall time. This probe repeats the reset/warm
    comparison at the default interval and at 1, which separates the
    algorithm's warm start from the reporting granularity that hides it.
    """
    import osqp
    import scipy.sparse as sp
    Pm, Am = sp.csc_matrix(P), sp.csc_matrix(G)
    lo = np.full(len(h), -np.inf)
    out = {}
    for ct in intervals:
        legs = {}
        for leg, warm in (("reset", False), ("warm", True)):
            m = osqp.OSQP()
            for kw in ("warm_start", "warm_starting"):
                try:
                    m.setup(P=Pm, q=qs[0], A=Am, l=lo, u=h, verbose=False,
                            check_termination=ct, **{kw: warm})
                    break
                except TypeError:
                    m = osqp.OSQP()
            m.solve()
            ts, its = [], []
            for q in qs:
                t0 = time.perf_counter()
                m.update(q=q)
                r = m.solve()
                ts.append(time.perf_counter() - t0)
                its.append(int(r.info.iter))
            legs[leg] = dict(median_ms=med_ms(ts),
                             median_iters=statistics.median(its))
        out[str(ct)] = dict(
            reset=legs["reset"], warm=legs["warm"],
            warm_start=legs["reset"]["median_ms"] / legs["warm"]["median_ms"],
            iter_ratio=(legs["reset"]["median_iters"]
                        / max(1e-9, legs["warm"]["median_iters"])))
    return out


def spread(vals):
    vals = [v for v in vals if v and v > 0]
    return (max(vals) / min(vals)) if len(vals) > 1 else float("nan")


def environment():
    env = dict(platform=platform.platform(), machine=platform.machine(),
               python=platform.python_version(), numpy=np.__version__)
    for mod in ("osqp", "proxsuite", "piqp", "daqp", "qpsolvers"):
        try:
            env[mod] = __import__(mod).__version__
        except Exception:
            env[mod] = None
    return env


def measure(P, G, h, qs, reps, ref):
    """The three legs plus the generic path, for every solver, `reps` times.

    `ref` is the exact objective of every problem in the sequence. Each leg's
    objective is scored against it, so a leg that is fast because it stopped
    early is visible as an accuracy gap rather than as a speed-up.
    """
    acc = {n: dict(cold=[], reset=[], warm=[], gen_cold=[], gen_warm=[],
                   n_guessed=None, note=None, objs={}, iters={}, error=None)
           for n in RUNNERS}
    for _ in range(reps):
        for name, fn in RUNNERS.items():
            r = acc[name]
            try:
                legs, note = fn(P, G, h, qs)
                r["note"] = note
                for leg in ("cold", "reset", "warm"):
                    if legs.get(leg) is None:
                        continue
                    ts, objs, iters = legs[leg]
                    r[leg].append(med_ms(ts))
                    r["objs"][leg] = objs
                    if any(i is not None for i in iters):
                        r["iters"][leg] = statistics.median(
                            [i for i in iters if i is not None])
            except Exception as exc:
                r["error"] = f"{type(exc).__name__}: {exc}"
            try:
                gc, gw, ng = legs_generic(P, G, h, qs, GENERIC_NAME[name])
                r["gen_cold"].append(gc)
                r["gen_warm"].append(gw)
                r["n_guessed"] = ng
            except Exception as exc:
                if "gen_error" not in r:
                    r["gen_error"] = f"{type(exc).__name__}: {exc}"

    results, floors = {}, []
    for name, r in acc.items():
        if r["error"] and not r["cold"]:
            results[name] = dict(error=r["error"])
            continue
        cm = statistics.median(r["cold"])
        rm = statistics.median(r["reset"]) if r["reset"] else None
        wm = statistics.median(r["warm"]) if r["warm"] else None
        rec = dict(reps=len(r["cold"]), note=r["note"], cold_ms=cm,
                   reset_ms=rm, warm_ms=wm,
                   setup_reuse=(cm / rm) if rm else None,
                   warm_start=(rm / wm) if (rm and wm) else None,
                   total=(cm / wm) if wm else None,
                   warm_leg_available=wm is not None)
        # accuracy of each leg against the exact optimum, and consistency
        # between the legs of one solver
        rec["obj_gap_vs_exact"] = {
            leg: agree(ref, r["objs"].get(leg))
            for leg in ("cold", "reset", "warm")
            if r["objs"].get(leg) is not None}
        base = r["objs"].get("cold")
        rec["leg_consistency"] = {
            leg: agree(base, r["objs"].get(leg))
            for leg in ("reset", "warm") if r["objs"].get(leg) is not None}
        # a leg is only comparable if it is no less accurate than the cold
        # leg by more than an order of magnitude
        gaps = rec["obj_gap_vs_exact"]
        cg = gaps.get("cold")
        rec["obj_ok"] = (all(v <= max(10 * cg, OBJ_TOL)
                             for v in gaps.values())
                         if cg is not None else None)
        rec["median_iters"] = dict(r["iters"])
        d = [x for x in (spread(r["cold"]), spread(r["reset"]),
                         spread(r["warm"])) if x == x]
        rec["drift"] = max(d) if d else None
        if d:
            floors.append(max(d))
        if r["gen_cold"]:
            gcm = statistics.median(r["gen_cold"])
            gwm = statistics.median(r["gen_warm"])
            rec.update(generic_cold_ms=gcm, generic_warm_ms=gwm,
                       generic_speedup=gcm / gwm,
                       generic_steps_with_guess=r["n_guessed"])
        elif r.get("gen_error"):
            rec["generic_error"] = r["gen_error"]
        results[name] = rec
    return results, (max(floors) if floors else None)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--steps", type=int, default=60)
    ap.add_argument("--horizon", type=int, default=10)
    ap.add_argument("--reps", type=int, default=3)
    ap.add_argument("--sigmas", default="0,2e-5,1e-4,5e-4,2e-3",
                    help="velocity-disturbance standard deviations to sweep")
    ap.add_argument("--out", default="warmstart_controlled.json")
    a = ap.parse_args()

    sigmas = [float(x) for x in a.sigmas.split(",")]
    out = dict(steps=a.steps, horizon=a.horizon, reps=a.reps,
               env=environment(), obj_tol=OBJ_TOL, sweep=[])
    floors = []

    for sigma in sigmas:
        P, G, h, qs, info = closed_loop_sequence(a.steps, a.horizon,
                                                 sigma=sigma)
        step = info["median_rel_step"] * 100
        print(f"\n=== sigma={sigma:g}  median step {step:.3f}% of ||q||  "
              f"(range {info['min_rel_step'] * 100:.3f}-"
              f"{info['max_rel_step'] * 100:.3f}%), reference exitflags "
              f"{info['reference_exitflags']}")
        ref = exact_reference(P, G, h, qs)
        res, floor = measure(P, G, h, qs, a.reps, ref)
        probe = osqp_check_termination_probe(P, G, h, qs)
        if floor:
            floors.append(floor)
        out["sweep"].append(dict(perturbation=info, drift_floor=floor,
                                 results=res,
                                 osqp_check_termination=probe))
        print(f"{'solver':8s} {'cold':>8s} {'reset':>8s} {'warm':>8s} "
              f"{'setup':>8s} {'warmst':>8s} {'drift':>6s} "
              f"{'iters(c/r/w)':>14s} {'gap':>9s}")
        for name, rec in res.items():
            if "error" in rec:
                print(f"{name:8s} ERROR {rec['error']}")
                continue

            def fx(v):
                return ("%7.2fx" % v) if v else "    n/a"

            def fm(v):
                return ("%7.3f" % v) if v else "    n/a"
            it = rec.get("median_iters", {})
            itxt = "/".join(("%g" % it[k]) if k in it else "-"
                            for k in ("cold", "reset", "warm"))
            gap = rec.get("obj_gap_vs_exact", {}).get("cold")
            gtxt = ("%9.1e" % gap) if gap is not None else "        -"
            print(f"{name:8s} {fm(rec['cold_ms'])}  {fm(rec['reset_ms'])}  "
                  f"{fm(rec['warm_ms'])}  {fx(rec['setup_reuse'])} "
                  f"{fx(rec['warm_start'])} "
                  f"{(('%5.2fx' % rec['drift']) if rec['drift'] else '  n/a')} "
                  f"{itxt:>14s} {gtxt:>9s}"
                  + ("" if rec.get("obj_ok") in (True, None)
                     else "  LEG LESS ACCURATE"))

        for ct, r in probe.items():
            print(f"{'':8s} OSQP check_termination={ct:>2s}: reset "
                  f"{r['reset']['median_iters']:.0f} it "
                  f"{r['reset']['median_ms']:.3f} ms, warm "
                  f"{r['warm']['median_iters']:.0f} it "
                  f"{r['warm']['median_ms']:.3f} ms -> warm start "
                  f"{r['warm_start']:.2f}x")

    out["drift_floor"] = max(floors) if floors else None
    if out["drift_floor"]:
        print(f"\nharness drift floor over the whole sweep: "
              f"{out['drift_floor']:.2f}x")
    json.dump(out, open(a.out, "w"), indent=1)
    print("wrote", a.out)


if __name__ == "__main__":
    main()


==> anc/wbc_urdf.json <==
{
 "env": {
  "platform": "macOS-27.2.1-arm64-arm-64bit",
  "machine": "arm64",
  "python": "3.11.13",
  "numpy": "2.4.6",
  "pinocchio": "4.1.0",
  "qpsolvers": "4.13.0",
  "robot_descriptions": "3.3.0"
 },
 "instances": {
  "nominal": {
   "meta": {
    "robot": "go2",
    "configuration": "nominal",
    "thigh_rad": 0.8,
    "calf_rad": -1.6,
    "base_height_m": 0.2967970581818924,
    "nv": 18,
    "n": 30,
    "n_eq": 18,
    "n_in": 48,
    "n_contacts": 4,
    "feet": [
     "FL_foot",
     "FR_foot",
     "RL_foot",
     "RR_foot"
    ],
    "contact_points": [
     [
      0.1934,
      0.142,
      -0.0
     ],
     [
      0.1934,
      -0.142,
      -0.0
     ],
     [
      -0.1934,
      0.142,
      -0.0
     ],
     [
      -0.1934,
      -0.142,
      -0.0
     ]
    ],
    "mass_kg": 16.087000000000003,
    "weight_N": 157.81347000000005,
    "cond_M": 5101.253182819535,
    "cond_Jc": 14.575505661547345,
    "rank_Jc": 12,
    "rank_Jc_max": 12,
    "rank_Aeq": 18,
    "rank_Aeq_max": 18
   },
   "rows": {
    "clarabel": {
     "median_ms": 0.2791874867398292,
     "p99_ms": 0.3979169996455312,
     "found": true,
     "fz_total_N": 158.146428415194,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0021098225341218,
     "base_lin_acc": [
      0.0411,
      -0.1375,
      0.132
     ],
     "base_ang_acc": [
      -0.0054,
      -0.0105,
      0.021
     ],
     "max_eq_residual": 2.842170943040401e-14,
     "max_ineq_violation": -23.599609462072713,
     "objective": -0.037581033153159527
    },
    "cvxopt": {
     "median_ms": 0.39397849468514323,
     "p99_ms": 0.45958400005474687,
     "found": true,
     "fz_total_N": 158.14642841521382,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0021098225342473,
     "base_lin_acc": [
      0.0411,
      -0.1375,
      0.132
     ],
     "base_ang_acc": [
      -0.0054,
      -0.0105,
      0.021
     ],
     "max_eq_residual": 2.842170943040401e-14,
     "max_ineq_violation": -23.59960945584402,
     "objective": -0.03758103315315986
    },
    "daqp": {
     "median_ms": 0.011042022379115224,
     "p99_ms": 0.012957985745742917,
     "found": true,
     "fz_total_N": 158.14642841519432,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0021098225341238,
     "base_lin_acc": [
      0.0411,
      -0.1375,
      0.132
     ],
     "base_ang_acc": [
      -0.0054,
      -0.0105,
      0.021
     ],
     "max_eq_residual": 4.954071988093815e-15,
     "max_ineq_violation": -23.599609455032326,
     "objective": -0.03758103315315975
    },
    "ecos": {
     "median_ms": 0.33056249958463013,
     "p99_ms": 0.3971660044044256,
     "found": true,
     "fz_total_N": 158.14642746699818,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0021098165257891,
     "base_lin_acc": [
      0.0411,
      -0.1375,
      0.132
     ],
     "base_ang_acc": [
      -0.0054,
      -0.0105,
      0.021
     ],
     "max_eq_residual": 5.684341886080802e-14,
     "max_ineq_violation": -23.599729899410672,
     "objective": -0.037581033148151755
    },
    "highs": {
     "median_ms": 0.4775629931828007,
     "p99_ms": 0.6906250200700015,
     "found": true,
     "fz_total_N": 158.14642332943615,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0021097903077354,
     "base_lin_acc": [
      0.0411,
      -0.1375,
      0.132
     ],
     "base_ang_acc": [
      -0.0054,
      -0.0105,
      0.021
     ],
     "max_eq_residual": 4.2056337692285766e-14,
     "max_ineq_violation": -23.59961085052618,
     "objective": -0.0375810331430253
    },
    "osqp": {
     "median_ms": 0.315083991154097,
     "p99_ms": 0.3733749908860773,
     "found": true,
     "fz_total_N": 158.14644495641556,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.002109927349139,
     "base_lin_acc": [
      0.0411,
      -0.1375,
      0.132
     ],
     "base_ang_acc": [
      -0.0054,
      -0.0105,
      0.021
     ],
     "max_eq_residual": 5.856849014850875e-06,
     "max_ineq_violation": -23.59964408159898,
     "objective": -0.037622326112190074
    },
    "piqp": {
     "median_ms": 0.07850000110920519,
     "p99_ms": 0.10987499263137579,
     "found": true,
     "fz_total_N": 158.1464284151869,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0021098225340768,
     "base_lin_acc": [
      0.0411,
      -0.1375,
      0.132
     ],
     "base_ang_acc": [
      -0.0054,
      -0.0105,
      0.021
     ],
     "max_eq_residual": 2.842170943040401e-14,
     "max_ineq_violation": -23.599609418601652,
     "objective": -0.037581033153159527
    },
    "proxqp": {
     "median_ms": 0.03687501884996891,
     "p99_ms": 0.0424169993493706,
     "found": true,
     "fz_total_N": 158.14642954785745,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.002109829711351,
     "base_lin_acc": [
      0.0411,
      -0.1375,
      0.132
     ],
     "base_ang_acc": [
      -0.0054,
      -0.0105,
      0.021
     ],
     "max_eq_residual": 6.36311312973703e-07,
     "max_ineq_violation": -23.599610392121058,
     "objective": -0.037583145478219504
    },
    "qpalm": {
     "median_ms": 0.20156250684522092,
     "p99_ms": 0.2681249752640724,
     "found": true,
     "fz_total_N": 158.1556611907749,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.002168326891075,
     "base_lin_acc": [
      0.0407,
      -0.1401,
      0.1312
     ],
     "base_ang_acc": [
      -0.0083,
      -0.0116,
      0.0216
     ],
     "max_eq_residual": 0.010319445627418943,
     "max_ineq_violation": -23.608304173132126,
     "objective": -0.04322548126275283
    },
    "quadprog": {
     "median_ms": 0.024687498807907104,
     "p99_ms": 0.026416004402562976,
     "found": true,
     "fz_total_N": 158.1464284151942,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0021098225341232,
     "base_lin_acc": [
      0.0411,
      -0.1375,
      0.132
     ],
     "base_ang_acc": [
      -0.0054,
      -0.0105,
      0.021
     ],
     "max_eq_residual": 8.526512829121202e-14,
     "max_ineq_violation": -23.599609455032322,
     "objective": -0.03758103315316019
    },
    "scs": {
     "median_ms": 0.16747899644542485,
     "p99_ms": 0.21104200277477503,
     "found": true,
     "fz_total_N": 158.1464257315452,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.002109805528927,
     "base_lin_acc": [
      0.0411,
      -0.1375,
      0.132
     ],
     "base_ang_acc": [
      -0.0054,
      -0.0105,
      0.021
     ],
     "max_eq_residual": 1.79387205889725e-06,
     "max_ineq_violation": -22.869370058394015,
     "objective": -0.0374712880903979
    }
   }
  },
  "crouched": {
   "meta": {
    "robot": "go2",
    "configuration": "crouched",
    "thigh_rad": 1.35,
    "calf_rad": -2.55,
    "base_height_m": 0.12383062605434934,
    "nv": 18,
    "n": 30,
    "n_eq": 18,
    "n_in": 48,
    "n_contacts": 4,
    "feet": [
     "FL_foot",
     "FR_foot",
     "RL_foot",
     "RR_foot"
    ],
    "contact_points": [
     [
      0.184095,
      0.142,
      0.0
     ],
     [
      0.184095,
      -0.142,
      0.0
     ],
     [
      -0.202705,
      0.142,
      0.0
     ],
     [
      -0.202705,
      -0.142,
      0.0
     ]
    ],
    "mass_kg": 16.087000000000003,
    "weight_N": 157.81347000000005,
    "cond_M": 6234.602781597432,
    "cond_Jc": 17.610987444258647,
    "rank_Jc": 12,
    "rank_Jc_max": 12,
    "rank_Aeq": 18,
    "rank_Aeq_max": 18
   },
   "rows": {
    "clarabel": {
     "median_ms": 0.27822899573948234,
     "p99_ms": 0.34058300661854446,
     "found": true,
     "fz_total_N": 158.30451297005052,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.003111540288991,
     "base_lin_acc": [
      0.0406,
      -0.1747,
      0.063
     ],
     "base_ang_acc": [
      -0.0079,
      -0.0028,
      0.032
     ],
     "max_eq_residual": 2.842170943040401e-14,
     "max_ineq_violation": -22.995224894821586,
     "objective": -0.03875025695247081
    },
    "cvxopt": {
     "median_ms": 0.3876669943565503,
     "p99_ms": 0.445916986791417,
     "found": true,
     "fz_total_N": 158.3045129700766,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0031115402891562,
     "base_lin_acc": [
      0.0406,
      -0.1747,
      0.063
     ],
     "base_ang_acc": [
      -0.0079,
      -0.0028,
      0.032
     ],
     "max_eq_residual": 2.220446049250313e-15,
     "max_ineq_violation": -22.995224905696986,
     "objective": -0.03875025695247092
    },
    "daqp": {
     "median_ms": 0.01108401920646429,
     "p99_ms": 0.012541015166789293,
     "found": true,
     "fz_total_N": 158.30451297004907,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0031115402889819,
     "base_lin_acc": [
      0.0406,
      -0.1747,
      0.063
     ],
     "base_ang_acc": [
      -0.0079,
      -0.0028,
      0.032
     ],
     "max_eq_residual": 2.842170943040401e-14,
     "max_ineq_violation": -22.995224890995345,
     "objective": -0.03875025695247114
    },
    "ecos": {
     "median_ms": 0.3877085109706968,
     "p99_ms": 0.4479580093175173,
     "found": true,
     "fz_total_N": 158.3045111003476,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0031115284414414,
     "base_lin_acc": [
      0.0406,
      -0.1747,
      0.063
     ],
     "base_ang_acc": [
      -0.0079,
      -0.0028,
      0.032
     ],
     "max_eq_residual": 1.4210854715202004e-13,
     "max_ineq_violation": -22.994742003939184,
     "objective": -0.03875025692106604
    },
    "highs": {
     "median_ms": 0.5092705105198547,
     "p99_ms": 0.6770000036340207,
     "found": true,
     "fz_total_N": 158.30450446329525,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0031114863851305,
     "base_lin_acc": [
      0.0406,
      -0.1747,
      0.063
     ],
     "base_ang_acc": [
      -0.0079,
      -0.0028,
      0.032
     ],
     "max_eq_residual": 2.842170943040401e-14,
     "max_ineq_violation": -22.995223420029255,
     "objective": -0.0387502569356446
    },
    "osqp": {
     "median_ms": 0.3164795052725822,
     "p99_ms": 0.4036659956909716,
     "found": true,
     "fz_total_N": 158.30464876099495,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0031124007411718,
     "base_lin_acc": [
      0.0406,
      -0.1747,
      0.063
     ],
     "base_ang_acc": [
      -0.0079,
      -0.0028,
      0.032
     ],
     "max_eq_residual": 1.720967182221911e-05,
     "max_ineq_violation": -22.99523710806622,
     "objective": -0.03881005797601533
    },
    "piqp": {
     "median_ms": 0.07829150126781315,
     "p99_ms": 0.0947499938774854,
     "found": true,
     "fz_total_N": 158.30451297005374,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0031115402890114,
     "base_lin_acc": [
      0.0406,
      -0.1747,
      0.063
     ],
     "base_ang_acc": [
      -0.0079,
      -0.0028,
      0.032
     ],
     "max_eq_residual": 2.842170943040401e-14,
     "max_ineq_violation": -22.99522508117473,
     "objective": -0.03875025695247081
    },
    "proxqp": {
     "median_ms": 0.036354511394165456,
     "p99_ms": 0.044665997847914696,
     "found": true,
     "fz_total_N": 158.30451524572493,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0031115547090175,
     "base_lin_acc": [
      0.0406,
      -0.1747,
      0.063
     ],
     "base_ang_acc": [
      -0.0079,
      -0.0028,
      0.032
     ],
     "max_eq_residual": 6.765575608620223e-07,
     "max_ineq_violation": -22.995224370214114,
     "objective": -0.03875465402423606
    },
    "qpalm": {
     "median_ms": 0.20354198932182044,
     "p99_ms": 0.2605420013424009,
     "found": true,
     "fz_total_N": 158.3224427878319,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0032251542775903,
     "base_lin_acc": [
      0.0401,
      -0.179,
      0.0595
     ],
     "base_ang_acc": [
      -0.0106,
      -0.0042,
      0.0334
     ],
     "max_eq_residual": 0.008135946520109136,
     "max_ineq_violation": -22.986271415236146,
     "objective": -0.04515893871516918
    },
    "quadprog": {
     "median_ms": 0.026249996153637767,
     "p99_ms": 0.029290997190400958,
     "found": true,
     "fz_total_N": 158.30451297004907,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0031115402889819,
     "base_lin_acc": [
      0.0406,
      -0.1747,
      0.063
     ],
     "base_ang_acc": [
      -0.0079,
      -0.0028,
      0.032
     ],
     "max_eq_residual": 2.842170943040401e-14,
     "max_ineq_violation": -22.99522489099535,
     "objective": -0.038750256952470585
    },
    "scs": {
     "median_ms": 0.16814548871479928,
     "p99_ms": 0.2422079851385206,
     "found": true,
     "fz_total_N": 158.30451063149914,
     "weight_N": 157.81347000000005,
     "fz_over_weight": 1.0031115254705387,
     "base_lin_acc": [
      0.0406,
      -0.1747,
      0.063
     ],
     "base_ang_acc": [
      -0.0079,
      -0.0028,
      0.032
     ],
     "max_eq_residual": 2.1429776495551778e-06,
     "max_ineq_violation": -22.69139077468371,
     "objective": -0.038729110764535
    }
   }
  }
 },
 "synthetic": {
  "meta": {
   "name": "wbc_id",
   "n": 30,
   "n_eq": 18,
   "n_in": 48,
   "structure": "dense WBC"
  },
  "rows": {
   "clarabel": {
    "median_ms": 0.598854516283609,
    "p99_ms": 0.6776249792892486,
    "found": true
   },
   "cvxopt": {
    "median_ms": 0.535854502231814,
    "p99_ms": 0.6164999795146286,
    "found": true
   },
   "daqp": {
    "median_ms": 0.016874997527338564,
    "p99_ms": 0.01970797893591225,
    "found": true
   },
   "ecos": {
    "median_ms": 1.0206250008195639,
    "p99_ms": 1.074207975761965,
    "found": true
   },
   "highs": {
    "median_ms": 0.8841040107654408,
    "p99_ms": 1.0586669959593564,
    "found": true
   },
   "osqp": {
    "median_ms": 0.46187499538064003,
    "p99_ms": 0.5174999823793769,
    "found": true
   },
   "piqp": {
    "median_ms": 0.10079200728796422,
    "p99_ms": 0.11558400001376867,
    "found": true
   },
   "proxqp": {
    "median_ms": 0.12287449499126524,
    "p99_ms": 0.16554200556129217,
    "found": true
   },
   "qpalm": {
    "median_ms": 0.35687499621417373,
    "p99_ms": 0.4514580068644136,
    "found": true
   },
   "quadprog": {
    "median_ms": 0.0823130103526637,
    "p99_ms": 0.0914999982342124,
    "found": true
   },
   "scs": {
    "median_ms": 0.47368700325023383,
    "p99_ms": 0.52299999515526,
    "found": true
   }
  }
 }
}

==> anc/wbc_urdf.py <==
"""A whole-body inverse-dynamics QP built from a real robot model.

The synthetic WBC instance of `problems.wbc_id` has the right size,
constraint structure and units, but its mass matrix and contact Jacobian are
random, so its optimum is not a stance: the feet carry 21.7 N against a
117.7 N robot and three of four sit on the lower force bound. This module
builds the same QP from an actual URDF with Pinocchio, so that M, the
nonlinear terms and the contact Jacobians are the robot's own and the optimum
is a real stance.

    python wbc_urdf.py --robot go2 --out wbc_urdf.json

Two things here are easy to get wrong and are therefore checked rather than
assumed.

1. The contact frames. Pinocchio exposes two frames per foot for the Go2 --
   a BODY frame `FL_foot` and a coincident FIXED_JOINT frame `FL_foot_joint`
   -- so a substring filter on "foot" returns eight candidates, and taking
   the first four alphabetically yields `FL_foot, FL_foot_joint, FR_foot,
   FR_foot_joint`: the two front feet, each counted twice, with the hind legs
   never in contact. That duplication makes the stacked Jacobian rank 6 of 12
   and its condition number 1e53, which looks like a robot property and is
   not. We select the four BODY frames by exact suffix and assert that their
   placements are distinct.

2. The posture. The base height does not enter M, does not enter the
   gravity-only nonlinear terms at zero velocity, and does not enter a
   LOCAL_WORLD_ALIGNED frame Jacobian at neutral orientation, so varying it
   produces a byte-identical QP. Postures here are joint configurations, and
   the base is then lowered until the lowest foot touches the ground, so each
   posture is a different stance rather than the same robot at a different
   altitude.

Requires `pin` (Pinocchio) and `robot_descriptions`.
"""

import argparse
import json
import os
import platform
import statistics
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import problems  # noqa: E402  (for the friction block)

# thigh and calf angles, in radians. The hips stay at zero.
POSTURES = {
    "nominal": (0.80, -1.60),
    "crouched": (1.35, -2.55),
}


def _feet_frames(model):
    """The four foot BODY frames, by exact suffix, with duplicates excluded."""
    import pinocchio as pin
    names = sorted({f.name for f in model.frames
                    if f.name.endswith("_foot")
                    and f.type == pin.FrameType.BODY})
    if len(names) != 4:                      # fall back, then verify
        names = sorted({f.name for f in model.frames
                        if f.name.endswith("_foot")})
    if len(names) != 4:
        raise RuntimeError(f"expected 4 foot frames, found {names}")
    return names


def _set_posture(model, q, thigh, calf):
    """Write one thigh/calf angle pair into every leg of a free-flyer model."""
    import pinocchio as pin
    for jid in range(1, model.njoints):
        name = model.names[jid]
        idx = model.joints[jid].idx_q
        if model.joints[jid].nq != 1:
            continue
        if name.endswith("_thigh_joint"):
            q[idx] = thigh
        elif name.endswith("_calf_joint"):
            q[idx] = calf
        elif name.endswith("_hip_joint"):
            q[idx] = 0.0
    return q


def build(robot="go2", mu=0.6, fz_min=5.0, fz_max=250.0, eps=1e-4,
          configuration="nominal"):
    import pinocchio as pin
    from robot_descriptions.loaders.pinocchio import load_robot_description

    robot_model = load_robot_description(f"{robot}_description",
                                         root_joint=pin.JointModelFreeFlyer())
    model, data = robot_model.model, robot_model.data
    nq, nv = model.nq, model.nv

    thigh, calf = POSTURES[configuration]
    q = pin.neutral(model)
    q = _set_posture(model, q, thigh, calf)

    feet = _feet_frames(model)
    ids = [model.getFrameId(n) for n in feet]

    # put the stance on the ground: lower the base until the lowest foot
    # touches z = 0, so the posture is a stance and not a pose in mid-air
    pin.forwardKinematics(model, data, q)
    pin.updateFramePlacements(model, data)
    foot_z = [float(data.oMf[i].translation[2]) for i in ids]
    q[2] -= min(foot_z)

    v = np.zeros(nv)
    pin.computeAllTerms(model, data, q, v)
    M = np.array(data.M, dtype=float)
    M = 0.5 * (M + M.T)
    nle = np.array(pin.nonLinearEffects(model, data, q, v), dtype=float)

    pin.computeJointJacobians(model, data, q)
    pin.updateFramePlacements(model, data)
    Jc = np.vstack([
        pin.getFrameJacobian(model, data, i, pin.LOCAL_WORLD_ALIGNED)[:3, :]
        for i in ids])
    dJdq = np.zeros(3 * len(ids))

    # the four contacts must be four distinct points
    pts = np.array([data.oMf[i].translation for i in ids])
    if len(np.unique(np.round(pts, 9), axis=0)) != len(ids):
        raise RuntimeError(f"duplicate contact points for frames {feet}")

    n_contacts = len(ids)
    nf = 3 * n_contacts
    n = nv + nf

    rng = np.random.default_rng(0)
    a_des = np.zeros(nv)
    a_des[:6] = rng.normal(0.0, 0.5, 6)
    W = np.diag(np.concatenate([10.0 * np.ones(6), np.ones(nv - 6)]))
    P = np.zeros((n, n))
    P[:nv, :nv] = W
    P[nv:, nv:] = eps * np.eye(nf)
    qv = np.zeros(n)
    qv[:nv] = -W @ a_des

    Aeq = np.zeros((6 + nf, n))
    Aeq[:6, :nv] = M[:6, :]
    Aeq[:6, nv:] = -Jc[:, :6].T
    beq = np.concatenate([-nle[:6], -dJdq])
    Aeq[6:, :nv] = Jc

    Cf, hf = problems._friction_block(mu, fz_min, fz_max)
    n_joints = nv - 6
    Gin = np.zeros((6 * n_contacts + 2 * n_joints, n))
    hin = np.zeros(6 * n_contacts + 2 * n_joints)
    for i in range(n_contacts):
        Gin[6 * i:6 * (i + 1), nv + 3 * i:nv + 3 * (i + 1)] = Cf
        hin[6 * i:6 * (i + 1)] = hf
    tau_max = 33.5
    r0 = 6 * n_contacts
    Tact = np.zeros((n_joints, n))
    Tact[:, :nv] = M[6:, :]
    Tact[:, nv:] = -Jc[:, 6:].T
    Gin[r0:r0 + n_joints, :] = Tact
    hin[r0:r0 + n_joints] = tau_max - nle[6:]
    Gin[r0 + n_joints:, :] = -Tact
    hin[r0 + n_joints:] = tau_max + nle[6:]

    mass = sum(i.mass for i in model.inertias)
    meta = dict(robot=robot, configuration=configuration,
                thigh_rad=thigh, calf_rad=calf,
                base_height_m=float(q[2]), nv=nv, n=n,
                n_eq=Aeq.shape[0], n_in=Gin.shape[0], n_contacts=n_contacts,
                feet=feet,
                contact_points=[[round(float(c), 6) for c in p] for p in pts],
                mass_kg=float(mass), weight_N=float(mass * 9.81),
                cond_M=float(np.linalg.cond(M)),
                cond_Jc=float(np.linalg.cond(Jc)),
                rank_Jc=int(np.linalg.matrix_rank(Jc)),
                rank_Jc_max=3 * n_contacts,
                rank_Aeq=int(np.linalg.matrix_rank(Aeq)),
                rank_Aeq_max=Aeq.shape[0])
    return dict(P=P, q=qv, G=Gin, h=hin, A=Aeq, b=beq, meta=meta)


def diagnose(d, x):
    """Is the reported optimum a stance? Checked, not asserted."""
    m = d["meta"]
    nv, nc = m["nv"], m["n_contacts"]
    f = x[nv:]
    fz = float(sum(f[3 * i + 2] for i in range(nc)))
    vdot = x[:nv]
    return dict(fz_total_N=fz,
                weight_N=m["weight_N"],
                fz_over_weight=fz / m["weight_N"],
                base_lin_acc=[round(float(c), 4) for c in vdot[3:6]],
                base_ang_acc=[round(float(c), 4) for c in vdot[0:3]],
                max_eq_residual=float(np.max(np.abs(d["A"] @ x - d["b"]))),
                max_ineq_violation=float(np.max(d["G"] @ x - d["h"])))


def environment():
    env = dict(platform=platform.platform(), machine=platform.machine(),
               python=platform.python_version(), numpy=np.__version__)
    for mod in ("pinocchio", "qpsolvers", "robot_descriptions", "osqp",
                "proxsuite", "piqp", "daqp", "scs", "clarabel", "qpalm",
                "ecos", "cvxopt", "quadprog", "highspy"):
        try:
            env[mod] = getattr(__import__(mod), "__version__", "unknown")
        except Exception:
            env[mod] = None
    return env


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--robot", default="go2")
    ap.add_argument("--repeats", type=int, default=200)
    ap.add_argument("--out", default="wbc_urdf.json")
    ap.add_argument("--export", default=None,
                    help="also write the raw QP data for another environment")
    a = ap.parse_args()

    import qpsolvers
    from qpsolvers import Problem, solve_problem

    def time_rows(prob, d=None, repeats=a.repeats):
        rows = {}
        for s in sorted(qpsolvers.available_solvers):
            try:
                for _ in range(3):
                    solve_problem(prob, solver=s)
                ts = []
                for _ in range(repeats):
                    t0 = time.perf_counter()
                    sol = solve_problem(prob, solver=s)
                    ts.append((time.perf_counter() - t0) * 1e3)
                ts.sort()
                ok = bool(getattr(sol, "found", False))
                rec = dict(median_ms=statistics.median(ts),
                           p99_ms=ts[int(0.99 * (len(ts) - 1))], found=ok)
                if ok and sol.x is not None and d is not None:
                    rec.update(diagnose(d, sol.x))
                    rec["objective"] = float(
                        0.5 * sol.x @ d["P"] @ sol.x + d["q"] @ sol.x)
                rows[s] = rec
            except Exception as exc:
                rows[s] = dict(error=f"{type(exc).__name__}: {exc}")
        return rows

    out = {"env": environment(), "instances": {}}

    # the synthetic instance of problems.wbc_id, measured on this machine with
    # this solver set, so that the ranking comparison of the paper is not made
    # across two platforms
    sd = problems.wbc_id(seed=0)
    sp_ = Problem(sd["P"].toarray() if hasattr(sd["P"], "toarray") else sd["P"],
                  sd["q"],
                  sd["G"].toarray() if hasattr(sd["G"], "toarray") else sd["G"],
                  sd["h"],
                  sd["A"].toarray() if hasattr(sd["A"], "toarray") else sd["A"],
                  sd["b"])
    print("=== synthetic problems.wbc_id (same machine, same solver set) ===")
    srows = time_rows(sp_)
    for s, r in sorted(srows.items(),
                       key=lambda kv: kv[1].get("median_ms", 9e9)):
        if "error" in r:
            print(f"    {s:10s} ERROR {r['error'][:52]}")
        else:
            print(f"    {s:10s} {r['median_ms']:8.4f} ms "
                  f"(p99 {r['p99_ms']:8.4f})  found={r['found']}")
    out["synthetic"] = dict(meta=sd.get("meta", {}), rows=srows)

    export = {}
    for cfg in POSTURES:
        d = build(robot=a.robot, configuration=cfg)
        m = d["meta"]
        print(f"\n=== {a.robot} / {cfg} ===")
        print(f"  feet={m['feet']}")
        print(f"  n={m['n']} n_eq={m['n_eq']} n_in={m['n_in']}  "
              f"mass={m['mass_kg']:.2f} kg (weight {m['weight_N']:.1f} N)  "
              f"base z={m['base_height_m']:.3f} m")
        print(f"  cond(M)={m['cond_M']:.4g}  cond(Jc)={m['cond_Jc']:.4g}  "
              f"rank(Jc)={m['rank_Jc']}/{m['rank_Jc_max']}  "
              f"rank(Aeq)={m['rank_Aeq']}/{m['rank_Aeq_max']}")

        prob = Problem(d["P"], d["q"], d["G"], d["h"], d["A"], d["b"])
        rows = time_rows(prob, d)
        for s, r in sorted(rows.items(),
                           key=lambda kv: kv[1].get("median_ms", 9e9)):
            if "error" in r:
                print(f"    {s:10s} ERROR {r['error'][:52]}")
            else:
                print(f"    {s:10s} {r['median_ms']:8.4f} ms "
                      f"(p99 {r['p99_ms']:8.4f})  found={r['found']}  "
                      f"f_z={r.get('fz_total_N', float('nan')):7.2f} N "
                      f"({r.get('fz_over_weight', float('nan')):.4f} W)")
        out["instances"][cfg] = dict(meta=m, rows=rows)
        if a.export:
            export[cfg] = {k: np.asarray(d[k]).tolist()
                           for k in ("P", "q", "G", "h", "A", "b")}

    json.dump(out, open(a.out, "w"), indent=1)
    print("\nwrote", a.out)
    if a.export:
        json.dump(export, open(a.export, "w"))
        print("wrote", a.export)


if __name__ == "__main__":
    main()

